Searching for dark radiation at the LHC

In this work we explore the intriguing connections between searches for long-lived particles (LLPs) at the LHC and early universe cosmology. We study the non-thermal production of ultra-relativistic particles (i.e. dark radiation) in the early universe via the decay of weak-scale LLPs and show that the cosmologically interesting range $\Delta N_\text{eff} \sim 0.01-0.1$ corresponds to LLP decay lengths in the mm to cm range. These decay lengths lie at the boundary between prompt and displaced signatures at the LHC and can be comprehensively explored by combining searches for both. To illustrate this point, we consider a scenario where the LLP decays into a charged lepton and a (nearly) massless invisible particle. By reinterpreting searches for promptly decaying sleptons and for displaced leptons at both ATLAS and CMS we can then directly compare LHC exclusions with cosmological observables. We find that the CMB-S4 target value of $\Delta N_\text{eff}=0.06$ is already excluded by current LHC searches and even smaller values can be probed for LLP masses at the electroweak scale.

==> anc/README.txt <==
We provide in this folder 4 files containing the calculated integral I of eq. 2.16. Each of these files corresponds to a different combination of parent and daughter particles, since these can either be bosons or fermions. So we have:
parFdauF: parent LLP is a Fermion, daughter dark radiation is a Fermion
parFdauB: parent LLP is a Fermion, daughter dark radiation is a Boson
parBdauF: parent LLP is a Boson,   daughter dark radiation is a Fermion
parBdauB: parent LLP is a Boson,   daughter dark radiation is a Boson

The files are provided in the form: {Log10[epsilon], Log10[z], Log10[I/(Pi^2 mB^3 gB)]}

In order to remove the dependence from the model values the integral I is divided by the mass of the parent particle mB in GeV and its degrees of freedom gB. It is also divided by the constant Pi^2.

So for instance if we want to find the value of the integral for the model considered in the paper we will look at the file parBdauF.csv. For epsilon=0.1, z=1 we will look at the third entry of the line starting with {-1, 0}. The third entry is then -0.189, which for a mass of the parent particle mB=300 GeV and gB=6 will translate in 6 * Pi^2 * 300^3 * 10^(-0.189) = 1.0 * 10^9






==> anc/parBdauB.csv <==
-4.,-2,3.034329712450285
-4.,-1.9,2.734315230783504
-4.,-1.7999999999999998,2.4342931387094993
-4.,-1.6999999999999997,2.1342594889501467
-4.,-1.5999999999999996,1.834208320173889
-4.,-1.4999999999999996,1.5341306568908215
-4.,-1.3999999999999995,1.2340130145946633
-4.,-1.2999999999999994,0.9338352043906605
-4.,-1.1999999999999993,0.6335671017918637
-4.,-1.0999999999999992,0.3331639317148377
-4.,-0.9999999999999992,0.03255942466448574
-4.,-0.8999999999999992,-0.2683440328102293
-4.,-0.7999999999999993,-0.5696894684766659
-4.,-0.6999999999999993,-0.8716852450705154
-4.,-0.5999999999999993,-1.174633000603571
-4.,-0.49999999999999933,-1.4789664674382264
-4.,-0.39999999999999936,-1.7853049067163946
-4.,-0.2999999999999994,-2.094526015980283
-4.,-0.19999999999999937,-2.4078647276552
-4.,-0.09999999999999937,-2.7270463476749196
-4.,6.38378239159465e-16,-3.0544653925064744
-4.,0.10000000000000064,-3.39342510199957
-4.,0.20000000000000065,-3.748456783745402
-4.,0.30000000000000066,-4.125741017267321
-4.,0.4000000000000007,-4.533651116446932
-4.,0.5000000000000007,-4.983428217911371
-4.,0.6000000000000006,-5.489976409963419
-4.,0.7000000000000006,-6.072749196937441
-4.,0.8000000000000006,-6.756718928169892
-4.,0.9000000000000006,-7.573494521740557
-4.,1.,-8.667363284322782
-4.,1.1,-9.857189353948577
-4.,1.2,-11.335245419666697
-4.,1.3,-13.177445120448377
-4.,1.4,-15.479141603884557
-4.,1.5,-18.360189135639082
-4.,1.6,-21.971314874201365
-4.,1.7000000000000002,-26.50213844862371
-4.,1.8,-32.19126519935751
-4.,1.9,-39.33898974163061
-4.,2.,-48.323285791235115
-3.9,-2,3.134329712450285
-3.9,-1.9,2.834315230783504
-3.9,-1.7999999999999998,2.5342931387094993
-3.9,-1.6999999999999997,2.234259488950147
-3.9,-1.5999999999999996,1.934208320173889
-3.9,-1.4999999999999996,1.6341306568908216
-3.9,-1.3999999999999995,1.3340130145946634
-3.9,-1.2999999999999994,1.0338352043906605
-3.9,-1.1999999999999993,0.7335671017918638
-3.9,-1.0999999999999992,0.43316393171483775
-3.9,-0.9999999999999992,0.13255942466448584
-3.9,-0.8999999999999992,-0.16834403281022925
-3.9,-0.7999999999999993,-0.4696894684766659
-3.9,-0.6999999999999993,-0.7716852450705153
-3.9,-0.5999999999999993,-1.074633000603571
-3.9,-0.49999999999999933,-1.3789664674382263
-3.9,-0.39999999999999936,-1.6853049067163945
-3.9,-0.2999999999999994,-1.9945260159802827
-3.9,-0.19999999999999937,-2.3078647276552
-3.9,-0.09999999999999937,-2.6270463476749195
-3.9,6.38378239159465e-16,-2.9544653925064743
-3.9,0.10000000000000064,-3.2934251019995697
-3.9,0.20000000000000065,-3.648456783745402
-3.9,0.30000000000000066,-4.025741017267321
-3.9,0.4000000000000007,-4.433651116446932
-3.9,0.5000000000000007,-4.88342821791137
-3.9,0.6000000000000006,-5.3899764099634195
-3.9,0.7000000000000006,-5.972749196937442
-3.9,0.8000000000000006,-6.656718928169892
-3.9,0.9000000000000006,-7.473494521740556
-3.9,1.,-8.567363284322782
-3.9,1.1,-9.757189353948577
-3.9,1.2,-11.235245419666695
-3.9,1.3,-13.077445120448376
-3.9,1.4,-15.379141603884557
-3.9,1.5,-18.260189135639084
-3.9,1.6,-21.871314874201364
-3.9,1.7000000000000002,-26.402138448623713
-3.9,1.8,-32.09126519935751
-3.9,1.9,-39.23898974163061
-3.9,2.,-48.22328579123512
-3.8,-2,3.234329712450285
-3.8,-1.9,2.934315230783504
-3.8,-1.7999999999999998,2.6342931387094994
-3.8,-1.6999999999999997,2.334259488950147
-3.8,-1.5999999999999996,2.034208320173889
-3.8,-1.4999999999999996,1.734130656890822
-3.8,-1.3999999999999995,1.4340130145946635
-3.8,-1.2999999999999994,1.1338352043906605
-3.8,-1.1999999999999993,0.8335671017918639
-3.8,-1.0999999999999992,0.5331639317148379
-3.8,-0.9999999999999992,0.23255942466448595
-3.8,-0.8999999999999992,-0.06834403281022913
-3.8,-0.7999999999999993,-0.3696894684766658
-3.8,-0.6999999999999993,-0.6716852450705152
-3.8,-0.5999999999999993,-0.9746330006035709
-3.8,-0.49999999999999933,-1.2789664674382262
-3.8,-0.39999999999999936,-1.5853049067163945
-3.8,-0.2999999999999994,-1.8945260159802826
-3.8,-0.19999999999999937,-2.2078647276552
-3.8,-0.09999999999999937,-2.5270463476749194
-3.8,6.38378239159465e-16,-2.8544653925064742
-3.8,0.10000000000000064,-3.19342510199957
-3.8,0.20000000000000065,-3.5484567837454017
-3.8,0.30000000000000066,-3.925741017267321
-3.8,0.4000000000000007,-4.333651116446932
-3.8,0.5000000000000007,-4.7834282179113705
-3.8,0.6000000000000006,-5.289976409963419
-3.8,0.7000000000000006,-5.872749196937441
-3.8,0.8000000000000006,-6.556718928169892
-3.8,0.9000000000000006,-7.3734945217405565
-3.8,1.,-8.467363284322783
-3.8,1.1,-9.657189353948576
-3.8,1.2,-11.135245419666695
-3.8,1.3,-12.977445120448376
-3.8,1.4,-15.279141603884556
-3.8,1.5,-18.160189135639083
-3.8,1.6,-21.771314874201366
-3.8,1.7000000000000002,-26.30213844862371
-3.8,1.8,-31.99126519935751
-3.8,1.9,-39.13898974163061
-3.8,2.,-48.12328579123512
-3.7,-2,3.334329712450285
-3.7,-1.9,3.0343152307835037
-3.7,-1.7999999999999998,2.734293138709499
-3.7,-1.6999999999999997,2.4342594889501465
-3.7,-1.5999999999999996,2.134208320173889
-3.7,-1.4999999999999996,1.8341306568908213
-3.7,-1.3999999999999995,1.534013014594663
-3.7,-1.2999999999999994,1.2338352043906602
-3.7,-1.1999999999999993,0.9335671017918635
-3.7,-1.0999999999999992,0.6331639317148374
-3.7,-0.9999999999999992,0.33255942466448557
-3.7,-0.8999999999999992,0.03165596718977044
-3.7,-0.7999999999999993,-0.26968946847666614
-3.7,-0.6999999999999993,-0.5716852450705155
-3.7,-0.5999999999999993,-0.8746330006035713
-3.7,-0.49999999999999933,-1.1789664674382265
-3.7,-0.39999999999999936,-1.4853049067163948
-3.7,-0.2999999999999994,-1.794526015980283
-3.7,-0.19999999999999937,-2.1078647276552003
-3.7,-0.09999999999999937,-2.42704634767492
-3.7,6.38378239159465e-16,-2.7544653925064746
-3.7,0.10000000000000064,-3.0934251019995704
-3.7,0.20000000000000065,-3.448456783745402
-3.7,0.30000000000000066,-3.825741017267321
-3.7,0.4000000000000007,-4.233651116446932
-3.7,0.5000000000000007,-4.683428217911371
-3.7,0.6000000000000006,-5.189976409963419
-3.7,0.7000000000000006,-5.7727491969374425
-3.7,0.8000000000000006,-6.4567189281698925
-3.7,0.9000000000000006,-7.273494521740557
-3.7,1.,-8.367363284322783
-3.7,1.1,-9.557189353948576
-3.7,1.2,-11.035245419666696
-3.7,1.3,-12.877445120448376
-3.7,1.4,-15.179141603884556
-3.7,1.5,-18.060189135639085
-3.7,1.6,-21.671314874201364
-3.7,1.7000000000000002,-26.202138448623714
-3.7,1.8,-31.89126519935751
-3.7,1.9,-39.038989741630616
-3.7,2.,-48.02328579123512
-3.6,-2,3.434329712450285
-3.6,-1.9,3.134315230783504
-3.6,-1.7999999999999998,2.834293138709499
-3.6,-1.6999999999999997,2.5342594889501466
-3.6,-1.5999999999999996,2.234208320173889
-3.6,-1.4999999999999996,1.9341306568908214
-3.6,-1.3999999999999995,1.6340130145946632
-3.6,-1.2999999999999994,1.3338352043906603
-3.6,-1.1999999999999993,1.0335671017918637
-3.6,-1.0999999999999992,0.7331639317148375
-3.6,-0.9999999999999992,0.4325594246644856
-3.6,-0.8999999999999992,0.13165596718977057
-3.6,-0.7999999999999993,-0.16968946847666605
-3.6,-0.6999999999999993,-0.47168524507051546
-3.6,-0.5999999999999993,-0.7746330006035712
-3.6,-0.49999999999999933,-1.0789664674382264
-3.6,-0.39999999999999936,-1.3853049067163947
-3.6,-0.2999999999999994,-1.6945260159802829
-3.6,-0.19999999999999937,-2.0078647276552
-3.6,-0.09999999999999937,-2.3270463476749197
-3.6,6.38378239159465e-16,-2.6544653925064745
-3.6,0.10000000000000064,-2.9934251019995703
-3.6,0.20000000000000065,-3.348456783745402
-3.6,0.30000000000000066,-3.725741017267321
-3.6,0.4000000000000007,-4.1336511164469325
-3.6,0.5000000000000007,-4.58342821791137
-3.6,0.6000000000000006,-5.08997640996342
-3.6,0.7000000000000006,-5.672749196937442
-3.6,0.8000000000000006,-6.356718928169892
-3.6,0.9000000000000006,-7.173494521740557
-3.6,1.,-8.267363284322784
-3.6,1.1,-9.457189353948577
-3.6,1.2,-10.935245419666696
-3.6,1.3,-12.777445120448377
-3.6,1.4,-15.079141603884556
-3.6,1.5,-17.960189135639084
-3.6,1.6,-21.571314874201367
-3.6,1.7000000000000002,-26.102138448623712
-3.6,1.8,-31.791265199357507
-3.6,1.9,-38.938989741630614
-3.6,2.,-47.92328579123512
-3.5,-2,3.534329712450285
-3.5,-1.9,3.234315230783504
-3.5,-1.7999999999999998,2.9342931387094993
-3.5,-1.6999999999999997,2.6342594889501467
-3.5,-1.5999999999999996,2.334208320173889
-3.5,-1.4999999999999996,2.0341306568908215
-3.5,-1.3999999999999995,1.7340130145946633
-3.5,-1.2999999999999994,1.4338352043906604
-3.5,-1.1999999999999993,1.1335671017918636
-3.5,-1.0999999999999992,0.8331639317148377
-3.5,-0.9999999999999992,0.5325594246644857
-3.5,-0.8999999999999992,0.23165596718977066
-3.5,-0.7999999999999993,-0.06968946847666596
-3.5,-0.6999999999999993,-0.37168524507051537
-3.5,-0.5999999999999993,-0.674633000603571
-3.5,-0.49999999999999933,-0.9789664674382264
-3.5,-0.39999999999999936,-1.2853049067163946
-3.5,-0.2999999999999994,-1.5945260159802828
-3.5,-0.19999999999999937,-1.9078647276551999
-3.5,-0.09999999999999937,-2.2270463476749196
-3.5,6.38378239159465e-16,-2.5544653925064744
-3.5,0.10000000000000064,-2.8934251019995703
-3.5,0.20000000000000065,-3.248456783745402
-3.5,0.30000000000000066,-3.625741017267321
-3.5,0.4000000000000007,-4.033651116446932
-3.5,0.5000000000000007,-4.483428217911371
-3.5,0.6000000000000006,-4.989976409963419
-3.5,0.7000000000000006,-5.572749196937442
-3.5,0.8000000000000006,-6.256718928169892
-3.5,0.9000000000000006,-7.073494521740557
-3.5,1.,-8.167363284322782
-3.5,1.1,-9.357189353948577
-3.5,1.2,-10.835245419666697
-3.5,1.3,-12.677445120448377
-3.5,1.4,-14.979141603884557
-3.5,1.5,-17.860189135639082
-3.5,1.6,-21.471314874201365
-3.5,1.7000000000000002,-26.00213844862371
-3.5,1.8,-31.69126519935751
-3.5,1.9,-38.83898974163061
-3.5,2.,-47.823285791235115
-3.4,-2,3.634329712450285
-3.4,-1.9,3.334315230783504
-3.4,-1.7999999999999998,3.0342931387094993
-3.4,-1.6999999999999997,2.734259488950147
-3.4,-1.5999999999999996,2.434208320173889
-3.4,-1.4999999999999996,2.1341306568908216
-3.4,-1.3999999999999995,1.8340130145946634
-3.4,-1.2999999999999994,1.5338352043906605
-3.4,-1.1999999999999993,1.233567101791864
-3.4,-1.0999999999999992,0.9331639317148378
-3.4,-0.9999999999999992,0.6325594246644858
-3.4,-0.8999999999999992,0.3316559671897707
-3.4,-0.7999999999999993,0.030310531523334103
-3.4,-0.6999999999999993,-0.2716852450705153
-3.4,-0.5999999999999993,-0.5746330006035709
-3.4,-0.49999999999999933,-0.8789664674382263
-3.4,-0.39999999999999936,-1.1853049067163945
-3.4,-0.2999999999999994,-1.4945260159802827
-3.4,-0.19999999999999937,-1.8078647276551998
-3.4,-0.09999999999999937,-2.1270463476749195
-3.4,6.38378239159465e-16,-2.4544653925064743
-3.4,0.10000000000000064,-2.7934251019995697
-3.4,0.20000000000000065,-3.148456783745402
-3.4,0.30000000000000066,-3.525741017267321
-3.4,0.4000000000000007,-3.9336511164469323
-3.4,0.5000000000000007,-4.38342821791137
-3.4,0.6000000000000006,-4.8899764099634195
-3.4,0.7000000000000006,-5.472749196937442
-3.4,0.8000000000000006,-6.156718928169892
-3.4,0.9000000000000006,-6.973494521740556
-3.4,1.,-8.067363284322782
-3.4,1.1,-9.257189353948577
-3.4,1.2,-10.735245419666695
-3.4,1.3,-12.577445120448376
-3.4,1.4,-14.879141603884557
-3.4,1.5,-17.760189135639084
-3.4,1.6,-21.371314874201364
-3.4,1.7000000000000002,-25.902138448623713
-3.4,1.8,-31.591265199357508
-3.4,1.9,-38.73898974163061
-3.4,2.,-47.72328579123512
-3.3,-2,3.734329712450285
-3.3,-1.9,3.434315230783504
-3.3,-1.7999999999999998,3.1342931387094994
-3.3,-1.6999999999999997,2.834259488950147
-3.3,-1.5999999999999996,2.534208320173889
-3.3,-1.4999999999999996,2.2341306568908217
-3.3,-1.3999999999999995,1.9340130145946635
-3.3,-1.2999999999999994,1.6338352043906605
-3.3,-1.1999999999999993,1.333567101791864
-3.3,-1.0999999999999992,1.0331639317148378
-3.3,-0.9999999999999992,0.732559424664486
-3.3,-0.8999999999999992,0.43165596718977084
-3.3,-0.7999999999999993,0.13031053152333424
-3.3,-0.6999999999999993,-0.17168524507051516
-3.3,-0.5999999999999993,-0.47463300060357083
-3.3,-0.49999999999999933,-0.7789664674382262
-3.3,-0.39999999999999936,-1.0853049067163945
-3.3,-0.2999999999999994,-1.3945260159802826
-3.3,-0.19999999999999937,-1.7078647276551997
-3.3,-0.09999999999999937,-2.0270463476749194
-3.3,6.38378239159465e-16,-2.3544653925064742
-3.3,0.10000000000000064,-2.6934251019995696
-3.3,0.20000000000000065,-3.0484567837454017
-3.3,0.30000000000000066,-3.425741017267321
-3.3,0.4000000000000007,-3.8336511164469322
-3.3,0.5000000000000007,-4.2834282179113705
-3.3,0.6000000000000006,-4.789976409963419
-3.3,0.7000000000000006,-5.372749196937442
-3.3,0.8000000000000006,-6.056718928169892
-3.3,0.9000000000000006,-6.8734945217405565
-3.3,1.,-7.967363284322783
-3.3,1.1,-9.157189353948576
-3.3,1.2,-10.635245419666695
-3.3,1.3,-12.477445120448376
-3.3,1.4,-14.779141603884556
-3.3,1.5,-17.660189135639083
-3.3,1.6,-21.271314874201366
-3.3,1.7000000000000002,-25.80213844862371
-3.3,1.8,-31.49126519935751
-3.3,1.9,-38.63898974163061
-3.3,2.,-47.62328579123512
-3.2,-2,3.834329712450285
-3.2,-1.9,3.5343152307835037
-3.2,-1.7999999999999998,3.234293138709499
-3.2,-1.6999999999999997,2.9342594889501465
-3.2,-1.5999999999999996,2.634208320173889
-3.2,-1.4999999999999996,2.3341306568908213
-3.2,-1.3999999999999995,2.034013014594663
-3.2,-1.2999999999999994,1.7338352043906602
-3.2,-1.1999999999999993,1.4335671017918634
-3.2,-1.0999999999999992,1.1331639317148374
-3.2,-0.9999999999999992,0.8325594246644855
-3.2,-0.8999999999999992,0.5316559671897705
-3.2,-0.7999999999999993,0.23031053152333386
-3.2,-0.6999999999999993,-0.07168524507051556
-3.2,-0.5999999999999993,-0.37463300060357124
-3.2,-0.49999999999999933,-0.6789664674382265
-3.2,-0.39999999999999936,-0.9853049067163948
-3.2,-0.2999999999999994,-1.294526015980283
-3.2,-0.19999999999999937,-1.6078647276552
-3.2,-0.09999999999999937,-1.92704634767492
-3.2,6.38378239159465e-16,-2.2544653925064746
-3.2,0.10000000000000064,-2.59342510199957
-3.2,0.20000000000000065,-2.948456783745402
-3.2,0.30000000000000066,-3.325741017267321
-3.2,0.4000000000000007,-3.7336511164469326
-3.2,0.5000000000000007,-4.183428217911371
-3.2,0.6000000000000006,-4.689976409963419
-3.2,0.7000000000000006,-5.2727491969374425
-3.2,0.8000000000000006,-5.9567189281698925
-3.2,0.9000000000000006,-6.773494521740557
-3.2,1.,-7.867363284322783
-3.2,1.1,-9.057189353948576
-3.2,1.2,-10.535245419666696
-3.2,1.3,-12.377445120448376
-3.2,1.4,-14.679141603884556
-3.2,1.5,-17.560189135639085
-3.2,1.6,-21.171314874201364
-3.2,1.7000000000000002,-25.702138448623714
-3.2,1.8,-31.39126519935751
-3.2,1.9,-38.538989741630616
-3.2,2.,-47.52328579123512
-3.1,-2,3.934329712450285
-3.1,-1.9,3.634315230783504
-3.1,-1.7999999999999998,3.334293138709499
-3.1,-1.6999999999999997,3.0342594889501466
-3.1,-1.5999999999999996,2.734208320173889
-3.1,-1.4999999999999996,2.4341306568908214
-3.1,-1.3999999999999995,2.134013014594663
-3.1,-1.2999999999999994,1.8338352043906603
-3.1,-1.1999999999999993,1.5335671017918637
-3.1,-1.0999999999999992,1.2331639317148375
-3.1,-0.9999999999999992,0.9325594246644856
-3.1,-0.8999999999999992,0.6316559671897706
-3.1,-0.7999999999999993,0.33031053152333395
-3.1,-0.6999999999999993,0.02831475492948455
-3.1,-0.5999999999999993,-0.27463300060357115
-3.1,-0.49999999999999933,-0.5789664674382264
-3.1,-0.39999999999999936,-0.8853049067163947
-3.1,-0.2999999999999994,-1.1945260159802829
-3.1,-0.19999999999999937,-1.5078647276552002
-3.1,-0.09999999999999937,-1.82704634767492
-3.1,6.38378239159465e-16,-2.1544653925064745
-3.1,0.10000000000000064,-2.4934251019995703
-3.1,0.20000000000000065,-2.848456783745402
-3.1,0.30000000000000066,-3.225741017267321
-3.1,0.4000000000000007,-3.6336511164469325
-3.1,0.5000000000000007,-4.08342821791137
-3.1,0.6000000000000006,-4.58997640996342
-3.1,0.7000000000000006,-5.172749196937442
-3.1,0.8000000000000006,-5.856718928169892
-3.1,0.9000000000000006,-6.673494521740557
-3.1,1.,-7.767363284322783
-3.1,1.1,-8.957189353948577
-3.1,1.2,-10.435245419666696
-3.1,1.3,-12.277445120448377
-3.1,1.4,-14.579141603884556
-3.1,1.5,-17.460189135639084
-3.1,1.6,-21.071314874201367
-3.1,1.7000000000000002,-25.602138448623712
-3.1,1.8,-31.291265199357507
-3.1,1.9,-38.438989741630614
-3.1,2.,-47.42328579123512
-3.,-2,4.034329712450285
-3.,-1.9,3.734315230783504
-3.,-1.7999999999999998,3.4342931387094993
-3.,-1.6999999999999997,3.1342594889501467
-3.,-1.5999999999999996,2.834208320173889
-3.,-1.4999999999999996,2.5341306568908215
-3.,-1.3999999999999995,2.2340130145946633
-3.,-1.2999999999999994,1.9338352043906604
-3.,-1.1999999999999993,1.6335671017918636
-3.,-1.0999999999999992,1.3331639317148376
-3.,-0.9999999999999992,1.0325594246644858
-3.,-0.8999999999999992,0.7316559671897707
-3.,-0.7999999999999993,0.4303105315233341
-3.,-0.6999999999999993,0.12831475492948463
-3.,-0.5999999999999993,-0.17463300060357104
-3.,-0.49999999999999933,-0.4789664674382264
-3.,-0.39999999999999936,-0.7853049067163946
-3.,-0.2999999999999994,-1.0945260159802828
-3.,-0.19999999999999937,-1.4078647276552
-3.,-0.09999999999999937,-1.7270463476749196
-3.,6.38378239159465e-16,-2.0544653925064744
-3.,0.10000000000000064,-2.3934251019995703
-3.,0.20000000000000065,-2.748456783745402
-3.,0.30000000000000066,-3.125741017267321
-3.,0.4000000000000007,-3.5336511164469324
-3.,0.5000000000000007,-3.9834282179113703
-3.,0.6000000000000006,-4.489976409963419
-3.,0.7000000000000006,-5.072749196937442
-3.,0.8000000000000006,-5.756718928169892
-3.,0.9000000000000006,-6.573494521740557
-3.,1.,-7.667363284322783
-3.,1.1,-8.857189353948577
-3.,1.2,-10.335245419666697
-3.,1.3,-12.177445120448377
-3.,1.4,-14.479141603884557
-3.,1.5,-17.360189135639082
-3.,1.6,-20.971314874201365
-3.,1.7000000000000002,-25.50213844862371
-3.,1.8,-31.19126519935751
-3.,1.9,-38.33898974163061
-3.,2.,-47.323285791235115
-2.9,-2,4.134329712450286
-2.9,-1.9,3.834315230783504
-2.9,-1.7999999999999998,3.5342931387094993
-2.9,-1.6999999999999997,3.234259488950147
-2.9,-1.5999999999999996,2.934208320173889
-2.9,-1.4999999999999996,2.6341306568908216
-2.9,-1.3999999999999995,2.3340130145946634
-2.9,-1.2999999999999994,2.0338352043906607
-2.9,-1.1999999999999993,1.7335671017918637
-2.9,-1.0999999999999992,1.4331639317148377
-2.9,-0.9999999999999992,1.132559424664486
-2.9,-0.8999999999999992,0.8316559671897708
-2.9,-0.7999999999999993,0.5303105315233341
-2.9,-0.6999999999999993,0.22831475492948475
-2.9,-0.5999999999999993,-0.07463300060357095
-2.9,-0.49999999999999933,-0.37896646743822626
-2.9,-0.39999999999999936,-0.6853049067163945
-2.9,-0.2999999999999994,-0.9945260159802827
-2.9,-0.19999999999999937,-1.3078647276551998
-2.9,-0.09999999999999937,-1.6270463476749197
-2.9,6.38378239159465e-16,-1.9544653925064743
-2.9,0.10000000000000064,-2.29342510199957
-2.9,0.20000000000000065,-2.648456783745402
-2.9,0.30000000000000066,-3.025741017267321
-2.9,0.4000000000000007,-3.4336511164469323
-2.9,0.5000000000000007,-3.88342821791137
-2.9,0.6000000000000006,-4.3899764099634195
-2.9,0.7000000000000006,-4.972749196937442
-2.9,0.8000000000000006,-5.656718928169892
-2.9,0.9000000000000006,-6.473494521740557
-2.9,1.,-7.5673632843227825
-2.9,1.1,-8.757189353948577
-2.9,1.2,-10.235245419666695
-2.9,1.3,-12.077445120448376
-2.9,1.4,-14.379141603884557
-2.9,1.5,-17.260189135639084
-2.9,1.6,-20.871314874201364
-2.9,1.7000000000000002,-25.402138448623713
-2.9,1.8,-31.091265199357508
-2.9,1.9,-38.23898974163061
-2.9,2.,-47.22328579123512
-2.8,-2,4.234329712450285
-2.8,-1.9,3.934315230783504
-2.8,-1.7999999999999998,3.6342931387094994
-2.8,-1.6999999999999997,3.334259488950147
-2.8,-1.5999999999999996,3.034208320173889
-2.8,-1.4999999999999996,2.7341306568908217
-2.8,-1.3999999999999995,2.4340130145946635
-2.8,-1.2999999999999994,2.1338352043906608
-2.8,-1.1999999999999993,1.8335671017918638
-2.8,-1.0999999999999992,1.5331639317148378
-2.8,-0.9999999999999992,1.2325594246644858
-2.8,-0.8999999999999992,0.9316559671897708
-2.8,-0.7999999999999993,0.6303105315233342
-2.8,-0.6999999999999993,0.3283147549294848
-2.8,-0.5999999999999993,0.025366999396429085
-2.8,-0.49999999999999933,-0.27896646743822623
-2.8,-0.39999999999999936,-0.5853049067163945
-2.8,-0.2999999999999994,-0.8945260159802826
-2.8,-0.19999999999999937,-1.2078647276551997
-2.8,-0.09999999999999937,-1.5270463476749196
-2.8,6.38378239159465e-16,-1.8544653925064742
-2.8,0.10000000000000064,-2.19342510199957
-2.8,0.20000000000000065,-2.5484567837454017
-2.8,0.30000000000000066,-2.925741017267321
-2.8,0.4000000000000007,-3.3336511164469322
-2.8,0.5000000000000007,-3.78342821791137
-2.8,0.6000000000000006,-4.289976409963419
-2.8,0.7000000000000006,-4.872749196937442
-2.8,0.8000000000000006,-5.556718928169892
-2.8,0.9000000000000006,-6.3734945217405565
-2.8,1.,-7.467363284322783
-2.8,1.1,-8.657189353948576
-2.8,1.2,-10.135245419666695
-2.8,1.3,-11.977445120448376
-2.8,1.4,-14.279141603884556
-2.8,1.5,-17.160189135639083
-2.8,1.6,-20.771314874201366
-2.8,1.7000000000000002,-25.30213844862371
-2.8,1.8,-30.99126519935751
-2.8,1.9,-38.13898974163061
-2.8,2.,-47.12328579123512
-2.7,-2,4.334329712450285
-2.7,-1.9,4.034315230783504
-2.7,-1.7999999999999998,3.734293138709499
-2.7,-1.6999999999999997,3.4342594889501465
-2.7,-1.5999999999999996,3.134208320173889
-2.7,-1.4999999999999996,2.8341306568908213
-2.7,-1.3999999999999995,2.534013014594663
-2.7,-1.2999999999999994,2.2338352043906604
-2.7,-1.1999999999999993,1.9335671017918634
-2.7,-1.0999999999999992,1.6331639317148374
-2.7,-0.9999999999999992,1.3325594246644856
-2.7,-0.8999999999999992,1.0316559671897705
-2.7,-0.7999999999999993,0.7303105315233339
-2.7,-0.6999999999999993,0.4283147549294845
-2.7,-0.5999999999999993,0.12536699939642876
-2.7,-0.49999999999999933,-0.17896646743822653
-2.7,-0.39999999999999936,-0.48530490671639476
-2.7,-0.2999999999999994,-0.7945260159802829
-2.7,-0.19999999999999937,-1.1078647276552
-2.7,-0.09999999999999937,-1.4270463476749198
-2.7,6.38378239159465e-16,-1.7544653925064746
-2.7,0.10000000000000064,-2.09342510199957
-2.7,0.20000000000000065,-2.448456783745402
-2.7,0.30000000000000066,-2.825741017267321
-2.7,0.4000000000000007,-3.2336511164469326
-2.7,0.5000000000000007,-3.6834282179113704
-2.7,0.6000000000000006,-4.189976409963419
-2.7,0.7000000000000006,-4.7727491969374425
-2.7,0.8000000000000006,-5.4567189281698925
-2.7,0.9000000000000006,-6.273494521740557
-2.7,1.,-7.367363284322783
-2.7,1.1,-8.557189353948576
-2.7,1.2,-10.035245419666696
-2.7,1.3,-11.877445120448376
-2.7,1.4,-14.179141603884556
-2.7,1.5,-17.06018913563908
-2.7,1.6,-20.671314874201364
-2.7,1.7000000000000002,-25.202138448623714
-2.7,1.8,-30.89126519935751
-2.7,1.9,-38.038989741630616
-2.7,2.,-47.02328579123512
-2.5999999999999996,-2,4.434329712450285
-2.5999999999999996,-1.9,4.134315230783504
-2.5999999999999996,-1.7999999999999998,3.8342931387094996
-2.5999999999999996,-1.6999999999999997,3.534259488950147
-2.5999999999999996,-1.5999999999999996,3.2342083201738894
-2.5999999999999996,-1.4999999999999996,2.934130656890822
-2.5999999999999996,-1.3999999999999995,2.6340130145946636
-2.5999999999999996,-1.2999999999999994,2.333835204390661
-2.5999999999999996,-1.1999999999999993,2.033567101791864
-2.5999999999999996,-1.0999999999999992,1.733163931714838
-2.5999999999999996,-0.9999999999999992,1.4325594246644862
-2.5999999999999996,-0.8999999999999992,1.131655967189771
-2.5999999999999996,-0.7999999999999993,0.8303105315233343
-2.5999999999999996,-0.6999999999999993,0.528314754929485
-2.5999999999999996,-0.5999999999999993,0.22536699939642926
-2.5999999999999996,-0.49999999999999933,-0.07896646743822604
-2.5999999999999996,-0.39999999999999936,-0.3853049067163943
-2.5999999999999996,-0.2999999999999994,-0.6945260159802824
-2.5999999999999996,-0.19999999999999937,-1.0078647276551997
-2.5999999999999996,-0.09999999999999937,-1.3270463476749195
-2.5999999999999996,6.38378239159465e-16,-1.654465392506474
-2.5999999999999996,0.10000000000000064,-1.9934251019995697
-2.5999999999999996,0.20000000000000065,-2.3484567837454016
-2.5999999999999996,0.30000000000000066,-2.7257410172673207
-2.5999999999999996,0.4000000000000007,-3.133651116446932
-2.5999999999999996,0.5000000000000007,-3.58342821791137
-2.5999999999999996,0.6000000000000006,-4.089976409963419
-2.5999999999999996,0.7000000000000006,-4.672749196937442
-2.5999999999999996,0.8000000000000006,-5.356718928169892
-2.5999999999999996,0.9000000000000006,-6.173494521740556
-2.5999999999999996,1.,-7.267363284322783
-2.5999999999999996,1.1,-8.457189353948577
-2.5999999999999996,1.2,-9.935245419666696
-2.5999999999999996,1.3,-11.777445120448377
-2.5999999999999996,1.4,-14.079141603884556
-2.5999999999999996,1.5,-16.960189135639084
-2.5999999999999996,1.6,-20.571314874201363
-2.5999999999999996,1.7000000000000002,-25.102138448623712
-2.5999999999999996,1.8,-30.791265199357507
-2.5999999999999996,1.9,-37.938989741630614
-2.5999999999999996,2.,-46.92328579123512
-2.5,-2,4.534329712450285
-2.5,-1.9,4.234315230783504
-2.5,-1.7999999999999998,3.9342931387094993
-2.5,-1.6999999999999997,3.6342594889501467
-2.5,-1.5999999999999996,3.334208320173889
-2.5,-1.4999999999999996,3.0341306568908215
-2.5,-1.3999999999999995,2.7340130145946633
-2.5,-1.2999999999999994,2.4338352043906606
-2.5,-1.1999999999999993,2.1335671017918636
-2.5,-1.0999999999999992,1.8331639317148376
-2.5,-0.9999999999999992,1.5325594246644858
-2.5,-0.8999999999999992,1.2316559671897707
-2.5,-0.7999999999999993,0.9303105315233341
-2.5,-0.6999999999999993,0.6283147549294846
-2.5,-0.5999999999999993,0.325366999396429
-2.5,-0.49999999999999933,0.0210335325617736
-2.5,-0.39999999999999936,-0.2853049067163946
-2.5,-0.2999999999999994,-0.5945260159802828
-2.5,-0.19999999999999937,-0.9078647276552
-2.5,-0.09999999999999937,-1.2270463476749198
-2.5,6.38378239159465e-16,-1.5544653925064744
-2.5,0.10000000000000064,-1.89342510199957
-2.5,0.20000000000000065,-2.248456783745402
-2.5,0.30000000000000066,-2.625741017267321
-2.5,0.4000000000000007,-3.0336511164469324
-2.5,0.5000000000000007,-3.4834282179113703
-2.5,0.6000000000000006,-3.9899764099634196
-2.5,0.7000000000000006,-4.572749196937442
-2.5,0.8000000000000006,-5.256718928169892
-2.5,0.9000000000000006,-6.073494521740557
-2.5,1.,-7.167363284322783
-2.5,1.1,-8.357189353948577
-2.5,1.2,-9.835245419666697
-2.5,1.3,-11.677445120448377
-2.5,1.4,-13.979141603884557
-2.5,1.5,-16.860189135639082
-2.5,1.6,-20.471314874201365
-2.5,1.7000000000000002,-25.00213844862371
-2.5,1.8,-30.69126519935751
-2.5,1.9,-37.83898974163061
-2.5,2.,-46.823285791235115
-2.4,-2,4.634329712450286
-2.4,-1.9,4.334315230783504
-2.4,-1.7999999999999998,4.0342931387095
-2.4,-1.6999999999999997,3.734259488950147
-2.4,-1.5999999999999996,3.434208320173889
-2.4,-1.4999999999999996,3.1341306568908216
-2.4,-1.3999999999999995,2.8340130145946634
-2.4,-1.2999999999999994,2.5338352043906607
-2.4,-1.1999999999999993,2.2335671017918637
-2.4,-1.0999999999999992,1.9331639317148377
-2.4,-0.9999999999999992,1.632559424664486
-2.4,-0.8999999999999992,1.3316559671897708
-2.4,-0.7999999999999993,1.030310531523334
-2.4,-0.6999999999999993,0.7283147549294847
-2.4,-0.5999999999999993,0.425366999396429
-2.4,-0.49999999999999933,0.12103353256177368
-2.4,-0.39999999999999936,-0.18530490671639452
-2.4,-0.2999999999999994,-0.4945260159802827
-2.4,-0.19999999999999937,-0.8078647276551999
-2.4,-0.09999999999999937,-1.1270463476749197
-2.4,6.38378239159465e-16,-1.4544653925064743
-2.4,0.10000000000000064,-1.79342510199957
-2.4,0.20000000000000065,-2.148456783745402
-2.4,0.30000000000000066,-2.525741017267321
-2.4,0.4000000000000007,-2.9336511164469323
-2.4,0.5000000000000007,-3.38342821791137
-2.4,0.6000000000000006,-3.8899764099634195
-2.4,0.7000000000000006,-4.472749196937442
-2.4,0.8000000000000006,-5.156718928169892
-2.4,0.9000000000000006,-5.973494521740557
-2.4,1.,-7.0673632843227825
-2.4,1.1,-8.257189353948577
-2.4,1.2,-9.735245419666695
-2.4,1.3,-11.577445120448376
-2.4,1.4,-13.879141603884557
-2.4,1.5,-16.760189135639084
-2.4,1.6,-20.371314874201364
-2.4,1.7000000000000002,-24.902138448623713
-2.4,1.8,-30.591265199357508
-2.4,1.9,-37.73898974163061
-2.4,2.,-46.72328579123512
-2.3,-2,4.734329712450285
-2.3,-1.9,4.434315230783504
-2.3,-1.7999999999999998,4.134293138709499
-2.3,-1.6999999999999997,3.834259488950147
-2.3,-1.5999999999999996,3.534208320173889
-2.3,-1.4999999999999996,3.2341306568908217
-2.3,-1.3999999999999995,2.9340130145946635
-2.3,-1.2999999999999994,2.6338352043906608
-2.3,-1.1999999999999993,2.3335671017918638
-2.3,-1.0999999999999992,2.033163931714838
-2.3,-0.9999999999999992,1.7325594246644858
-2.3,-0.8999999999999992,1.4316559671897708
-2.3,-0.7999999999999993,1.1303105315233342
-2.3,-0.6999999999999993,0.8283147549294848
-2.3,-0.5999999999999993,0.5253669993964292
-2.3,-0.49999999999999933,0.22103353256177374
-2.3,-0.39999999999999936,-0.08530490671639444
-2.3,-0.2999999999999994,-0.39452601598028264
-2.3,-0.19999999999999937,-0.7078647276551998
-2.3,-0.09999999999999937,-1.0270463476749196
-2.3,6.38378239159465e-16,-1.3544653925064742
-2.3,0.10000000000000064,-1.6934251019995699
-2.3,0.20000000000000065,-2.0484567837454017
-2.3,0.30000000000000066,-2.425741017267321
-2.3,0.4000000000000007,-2.8336511164469322
-2.3,0.5000000000000007,-3.28342821791137
-2.3,0.6000000000000006,-3.7899764099634194
-2.3,0.7000000000000006,-4.372749196937442
-2.3,0.8000000000000006,-5.056718928169892
-2.3,0.9000000000000006,-5.8734945217405565
-2.3,1.,-6.967363284322783
-2.3,1.1,-8.157189353948576
-2.3,1.2,-9.635245419666695
-2.3,1.3,-11.477445120448376
-2.3,1.4,-13.779141603884556
-2.3,1.5,-16.660189135639083
-2.3,1.6,-20.271314874201366
-2.3,1.7000000000000002,-24.80213844862371
-2.3,1.8,-30.49126519935751
-2.3,1.9,-37.63898974163061
-2.3,2.,-46.62328579123512
-2.2,-2,4.834329712450285
-2.2,-1.9,4.534315230783504
-2.2,-1.7999999999999998,4.234293138709499
-2.2,-1.6999999999999997,3.9342594889501465
-2.2,-1.5999999999999996,3.634208320173889
-2.2,-1.4999999999999996,3.3341306568908213
-2.2,-1.3999999999999995,3.034013014594663
-2.2,-1.2999999999999994,2.7338352043906604
-2.2,-1.1999999999999993,2.4335671017918634
-2.2,-1.0999999999999992,2.1331639317148374
-2.2,-0.9999999999999992,1.8325594246644856
-2.2,-0.8999999999999992,1.5316559671897705
-2.2,-0.7999999999999993,1.2303105315233338
-2.2,-0.6999999999999993,0.9283147549294845
-2.2,-0.5999999999999993,0.6253669993964288
-2.2,-0.49999999999999933,0.32103353256177347
-2.2,-0.39999999999999936,0.01469509328360522
-2.2,-0.2999999999999994,-0.2945260159802829
-2.2,-0.19999999999999937,-0.6078647276552
-2.2,-0.09999999999999937,-0.9270463476749199
-2.2,6.38378239159465e-16,-1.2544653925064746
-2.2,0.10000000000000064,-1.5934251019995702
-2.2,0.20000000000000065,-1.948456783745402
-2.2,0.30000000000000066,-2.325741017267321
-2.2,0.4000000000000007,-2.7336511164469326
-2.2,0.5000000000000007,-3.1834282179113704
-2.2,0.6000000000000006,-3.68997640996342
-2.2,0.7000000000000006,-4.2727491969374425
-2.2,0.8000000000000006,-4.9567189281698925
-2.2,0.9000000000000006,-5.773494521740557
-2.2,1.,-6.867363284322783
-2.2,1.1,-8.057189353948576
-2.2,1.2,-9.535245419666696
-2.2,1.3,-11.377445120448376
-2.2,1.4,-13.679141603884556
-2.2,1.5,-16.560189135639085
-2.2,1.6,-20.171314874201364
-2.2,1.7000000000000002,-24.702138448623714
-2.2,1.8,-30.39126519935751
-2.2,1.9,-37.538989741630616
-2.2,2.,-46.52328579123512
-2.0999999999999996,-2,4.934329712450285
-2.0999999999999996,-1.9,4.634315230783504
-2.0999999999999996,-1.7999999999999998,4.3342931387095
-2.0999999999999996,-1.6999999999999997,4.034259488950147
-2.0999999999999996,-1.5999999999999996,3.7342083201738894
-2.0999999999999996,-1.4999999999999996,3.434130656890822
-2.0999999999999996,-1.3999999999999995,3.1340130145946636
-2.0999999999999996,-1.2999999999999994,2.833835204390661
-2.0999999999999996,-1.1999999999999993,2.533567101791864
-2.0999999999999996,-1.0999999999999992,2.233163931714838
-2.0999999999999996,-0.9999999999999992,1.932559424664486
-2.0999999999999996,-0.8999999999999992,1.631655967189771
-2.0999999999999996,-0.7999999999999993,1.3303105315233343
-2.0999999999999996,-0.6999999999999993,1.0283147549294849
-2.0999999999999996,-0.5999999999999993,0.7253669993964292
-2.0999999999999996,-0.49999999999999933,0.4210335325617739
-2.0999999999999996,-0.39999999999999936,0.11469509328360568
-2.0999999999999996,-0.2999999999999994,-0.19452601598028244
-2.0999999999999996,-0.19999999999999937,-0.5078647276551996
-2.0999999999999996,-0.09999999999999937,-0.8270463476749195
-2.0999999999999996,6.38378239159465e-16,-1.1544653925064743
-2.0999999999999996,0.10000000000000064,-1.4934251019995697
-2.0999999999999996,0.20000000000000065,-1.8484567837454018
-2.0999999999999996,0.30000000000000066,-2.2257410172673207
-2.0999999999999996,0.4000000000000007,-2.633651116446932
-2.0999999999999996,0.5000000000000007,-3.08342821791137
-2.0999999999999996,0.6000000000000006,-3.5899764099634193
-2.0999999999999996,0.7000000000000006,-4.172749196937442
-2.0999999999999996,0.8000000000000006,-4.856718928169892
-2.0999999999999996,0.9000000000000006,-5.673494521740556
-2.0999999999999996,1.,-6.767363284322783
-2.0999999999999996,1.1,-7.957189353948577
-2.0999999999999996,1.2,-9.435245419666696
-2.0999999999999996,1.3,-11.277445120448377
-2.0999999999999996,1.4,-13.579141603884556
-2.0999999999999996,1.5,-16.460189135639084
-2.0999999999999996,1.6,-20.071314874201363
-2.0999999999999996,1.7000000000000002,-24.602138448623712
-2.0999999999999996,1.8,-30.291265199357507
-2.0999999999999996,1.9,-37.438989741630614
-2.0999999999999996,2.,-46.42328579123512
-2.,-2,5.034329712450285
-2.,-1.9,4.734315230783504
-2.,-1.7999999999999998,4.434293138709499
-2.,-1.6999999999999997,4.134259488950146
-2.,-1.5999999999999996,3.834208320173889
-2.,-1.4999999999999996,3.5341306568908215
-2.,-1.3999999999999995,3.2340130145946633
-2.,-1.2999999999999994,2.9338352043906606
-2.,-1.1999999999999993,2.6335671017918636
-2.,-1.0999999999999992,2.3331639317148376
-2.,-0.9999999999999992,2.032559424664486
-2.,-0.8999999999999992,1.7316559671897707
-2.,-0.7999999999999993,1.430310531523334
-2.,-0.6999999999999993,1.1283147549294847
-2.,-0.5999999999999993,0.825366999396429
-2.,-0.49999999999999933,0.5210335325617736
-2.,-0.39999999999999936,0.21469509328360542
-2.,-0.2999999999999994,-0.09452601598028275
-2.,-0.19999999999999937,-0.40786472765519993
-2.,-0.09999999999999937,-0.7270463476749198
-2.,6.38378239159465e-16,-1.0544653925064744
-2.,0.10000000000000064,-1.39342510199957
-2.,0.20000000000000065,-1.7484567837454021
-2.,0.30000000000000066,-2.125741017267321
-2.,0.4000000000000007,-2.5336511164469324
-2.,0.5000000000000007,-2.9834282179113703
-2.,0.6000000000000006,-3.4899764099634196
-2.,0.7000000000000006,-4.072749196937442
-2.,0.8000000000000006,-4.756718928169892
-2.,0.9000000000000006,-5.573494521740557
-2.,1.,-6.667363284322783
-2.,1.1,-7.857189353948577
-2.,1.2,-9.335245419666697
-2.,1.3,-11.177445120448377
-2.,1.4,-13.479141603884557
-2.,1.5,-16.360189135639082
-2.,1.6,-19.971314874201365
-2.,1.7000000000000002,-24.50213844862371
-2.,1.8,-30.19126519935751
-2.,1.9,-37.33898974163061
-2.,2.,-46.323285791235115
-1.9,-2,5.131085841627548
-1.9,-1.9,4.831071265241686
-1.9,-1.7999999999999998,4.53104903161701
-1.9,-1.6999999999999997,4.231015166837764
-1.9,-1.5999999999999996,3.930963674517387
-1.9,-1.4999999999999996,3.6308855229428816
-1.9,-1.3999999999999995,3.33076714772145
-1.9,-1.2999999999999994,3.0305882403628814
-1.9,-1.1999999999999993,2.730318501419245
-1.9,-1.0999999999999992,2.4299129919311984
-1.9,-0.9999999999999992,2.129304791471426
-1.9,-0.8999999999999992,1.8283960299187665
-1.9,-0.7999999999999993,1.5270428212344334
-1.9,-0.6999999999999993,1.2250357171340929
-1.9,-0.5999999999999993,0.9220715556367076
-1.9,-0.49999999999999933,0.6177144852466554
-1.9,-0.39999999999999936,0.31134233070961964
-1.9,-0.2999999999999994,0.0020734171879963842
-1.9,-0.19999999999999937,-0.3113325590153045
-1.9,-0.09999999999999937,-0.6306081225358938
-1.9,6.38378239159465e-16,-0.9581574338573465
-1.9,0.10000000000000064,-1.2972966198433713
-1.9,0.20000000000000065,-1.6525742346019272
-1.9,0.30000000000000066,-2.0301940308820723
-1.9,0.4000000000000007,-2.4385605296609763
-1.9,0.5000000000000007,-2.8889567862624417
-1.9,0.6000000000000006,-3.3963424863491904
-1.9,0.7000000000000006,-3.9802431493465162
-1.9,0.8000000000000006,-4.6657211286257585
-1.9,0.9000000000000006,-5.4844937343818785
-1.9,1.0000000000000007,-6.476338495827061
-1.9,1.1,-7.691532142422026
-1.9,1.2000000000000002,-9.19030264314383
-1.9,1.3000000000000003,-11.051213947995002
-1.9,1.4000000000000004,-13.370454748987106
-1.9,1.5000000000000004,-16.268695836932498
-1.9,1.6000000000000005,-19.897479965046287
-1.9,1.7000000000000006,-24.44726287590741
-1.9,1.8000000000000007,-30.157528395001744
-1.9,1.9000000000000008,-37.329510765464015
-1.9,2.000000000000001,-46.34219558312127
-1.7999999999999998,-2,5.230242229217563
-1.7999999999999998,-1.9,4.930227628377414
-1.7999999999999998,-1.7999999999999998,4.63020535773346
-1.7999999999999998,-1.6999999999999997,4.33017143685755
-1.7999999999999998,-1.5999999999999996,4.030119859918726
-1.7999999999999998,-1.4999999999999996,3.7300415809415797
-1.7999999999999998,-1.3999999999999995,3.4299230143731325
-1.7999999999999998,-1.2999999999999994,3.12974382074917
-1.7999999999999998,-1.1999999999999993,2.8294737490272253
-1.7999999999999998,-1.0999999999999992,2.529067417243905
-1.7999999999999998,-0.9999999999999992,2.228458370632108
-1.7999999999999998,-0.8999999999999992,1.9275482254288587
-1.7999999999999998,-0.7999999999999993,1.6261929889966134
-1.7999999999999998,-0.6999999999999993,1.3241829305537138
-1.7999999999999998,-0.5999999999999993,1.0212144905421219
-1.7999999999999998,-0.49999999999999933,0.7168512659920502
-1.7999999999999998,-0.39999999999999936,0.4104703219257241
-1.7999999999999998,-0.2999999999999994,0.10118894858325628
-1.7999999999999998,-0.19999999999999937,-0.21223455616291576
-1.7999999999999998,-0.09999999999999937,-0.5315345936366951
-1.7999999999999998,6.38378239159465e-16,-0.8591178322032049
-1.7999999999999998,0.10000000000000064,-1.1983037464261226
-1.7999999999999998,0.20000000000000065,-1.5536453680433138
-1.7999999999999998,0.30000000000000066,-1.9313524593811169
-1.7999999999999998,0.4000000000000007,-2.3398376252393844
-1.7999999999999998,0.5000000000000007,-2.790394757990079
-1.7999999999999998,0.6000000000000006,-3.2979978953229843
-1.7999999999999998,0.7000000000000006,-3.882191058363647
-1.7999999999999998,0.8000000000000006,-4.568059618240857
-1.7999999999999998,0.9000000000000006,-5.387348436158127
-1.7999999999999998,1.0000000000000007,-6.379866927563052
-1.7999999999999998,1.1,-7.595920131271534
-1.7999999999999998,1.2000000000000002,-9.095800391571377
-1.7999999999999998,1.3000000000000003,-10.958105254587815
-1.7999999999999998,1.4000000000000004,-13.279087691654494
-1.7999999999999998,1.5000000000000004,-16.17949517474446
-1.7999999999999998,1.6000000000000005,-19.81096020830792
-1.7999999999999998,1.7000000000000006,-24.36404074560907
-1.7999999999999998,1.8000000000000007,-30.078332318104668
-1.7999999999999998,1.9000000000000008,-37.25518338063235
-1.7999999999999998,2.000000000000001,-46.27368279960334
-1.6999999999999997,-2,5.329178010535504
-1.6999999999999997,-1.9,5.029163378915372
-1.6999999999999997,-1.7999999999999998,4.729141061491302
-1.6999999999999997,-1.6999999999999997,4.42910706972601
-1.6999999999999997,-1.5999999999999996,4.129055385798774
-1.6999999999999997,-1.4999999999999996,3.8289769458322453
-1.6999999999999997,-1.3999999999999995,3.528858137613198
-1.6999999999999997,-1.2999999999999994,3.228678677125327
-1.6999999999999997,-1.1999999999999993,2.928407876451202
-1.6999999999999997,-1.0999999999999992,2.6280008371052777
-1.6999999999999997,-0.9999999999999992,2.3273906036236487
-1.6999999999999997,-0.8999999999999992,2.0264787103761734
-1.6999999999999997,-0.7999999999999993,1.7251209126087805
-1.6999999999999997,-0.6999999999999993,1.4231071217427957
-1.6999999999999997,-0.5999999999999993,1.1201332776800046
-1.6999999999999997,-0.49999999999999933,0.8157622800886121
-1.6999999999999997,-0.39999999999999936,0.5093702354650389
-1.6999999999999997,-0.2999999999999994,0.20007312771069422
-1.6999999999999997,-0.19999999999999937,-0.11337250993733333
-1.6999999999999997,-0.09999999999999937,-0.43270344631602564
-1.6999999999999997,6.38378239159465e-16,-0.7603295136742917
-1.6999999999999997,0.10000000000000064,-1.0995744056438033
-1.6999999999999997,0.20000000000000065,-1.4549967995084823
-1.6999999999999997,0.30000000000000066,-1.832814028025403
-1.6999999999999997,0.4000000000000007,-2.2414488740300214
-1.6999999999999997,0.5000000000000007,-2.692208866421717
-1.6999999999999997,0.6000000000000006,-3.200086069731981
-1.6999999999999997,0.7000000000000006,-3.7846477247796266
-1.6999999999999997,0.8000000000000006,-4.471008021752165
-1.6999999999999997,0.9000000000000006,-5.290946150761794
-1.6999999999999997,1.0000000000000007,-6.2843110783328635
-1.6999999999999997,1.1,-7.501442598583653
-1.6999999999999997,1.2000000000000002,-9.002712286391006
-1.6999999999999997,1.3000000000000003,-10.866757487498674
-1.6999999999999997,1.4000000000000004,-13.189907885087429
-1.6999999999999997,1.5000000000000004,-16.09300072635967
-1.6999999999999997,1.6000000000000005,-19.727770732240238
-1.6999999999999997,1.7000000000000006,-24.28488750688753
-1.6999999999999997,1.8000000000000007,-30.00406059677874
-1.6999999999999997,1.9000000000000008,-37.186741261323355
-1.6999999999999997,2.000000000000001,-46.21208670365429
-1.5999999999999996,-2,5.427834779694082
-1.5999999999999996,-1.9,5.127820108973874
-1.5999999999999996,-1.7999999999999998,4.82779773212191
-1.5999999999999996,-1.6999999999999997,4.527763650907326
-1.5999999999999996,-1.5999999999999996,4.227711831869906
-1.5999999999999996,-1.4999999999999996,3.9276332841039823
-1.5999999999999996,-1.3999999999999995,3.627514074245114
-1.5999999999999996,-1.2999999999999994,3.3273340612474307
-1.5999999999999996,-1.1999999999999993,3.027062673039445
-1.5999999999999996,-1.0999999999999992,2.726654619369097
-1.5999999999999996,-0.9999999999999992,2.426042885083921
-1.5999999999999996,-0.8999999999999992,2.125128781322393
-1.5999999999999996,-0.7999999999999993,1.82376774482484
-1.5999999999999996,-0.6999999999999993,1.521749235304605
-1.5999999999999996,-0.5999999999999993,1.2187685590763502
-1.5999999999999996,-0.49999999999999933,0.91438773552093
-1.5999999999999996,-0.39999999999999936,0.6079816600916319
-1.5999999999999996,-0.2999999999999994,0.2986646668900293
-1.5999999999999996,-0.19999999999999937,-0.014808938974319459
-1.5999999999999996,-0.09999999999999937,-0.33417891491246177
-1.5999999999999996,6.38378239159465e-16,-0.6618590844827761
-1.5999999999999996,0.10000000000000064,-1.0011784656712313
-1.5999999999999996,0.20000000000000065,-1.3567028509031434
-1.5999999999999996,0.30000000000000066,-1.734659112633212
-1.5999999999999996,0.4000000000000007,-2.1434828484734125
-1.5999999999999996,0.5000000000000007,-2.5944987384990172
-1.5999999999999996,0.6000000000000006,-3.1027214873223623
-1.5999999999999996,0.7000000000000006,-3.6877474353158934
-1.5999999999999996,0.8000000000000006,-4.374726776292714
-1.5999999999999996,0.9000000000000006,-5.195481386905331
-1.5999999999999996,1.0000000000000007,-6.189909077891695
-1.5999999999999996,1.1,-7.408391912317496
-1.5999999999999996,1.2000000000000002,-8.911398316303183
-1.5999999999999996,1.3000000000000003,-10.777611724645777
-1.5999999999999996,1.4000000000000004,-13.103451636183951
-1.5999999999999996,1.5000000000000004,-16.009857508551423
-1.5999999999999996,1.6000000000000005,-19.648675617815066
-1.5999999999999996,1.7000000000000006,-24.21068930175835
-1.5999999999999996,1.8000000000000007,-29.93571028612699
-1.5999999999999996,1.9000000000000008,-37.12525697322762
-1.5999999999999996,2.000000000000001,-46.158482191096525
-1.4999999999999996,-2,5.526138240741626
-1.4999999999999996,-1.9,5.2261235209423935
-1.4999999999999996,-1.7999999999999998,4.9261010690927565
-1.4999999999999996,-1.6999999999999997,4.626066969971337
-1.4999999999999996,-1.5999999999999996,4.326014884030797
-1.4999999999999996,-1.4999999999999996,4.025935982548925
-1.4999999999999996,-1.3999999999999995,3.72581648145179
-1.4999999999999996,-1.2999999999999994,3.4256358890129373
-1.4999999999999996,-1.1999999999999993,3.125363636460729
-1.4999999999999996,-1.0999999999999992,2.8249542985971607
-1.4999999999999996,-0.9999999999999992,2.5243406640456456
-1.4999999999999996,-0.8999999999999992,2.223423762080954
-1.4999999999999996,-0.7999999999999993,1.9220586254641205
-1.4999999999999996,-0.6999999999999993,1.6200341435671268
-1.4999999999999996,-0.5999999999999993,1.3170448205253131
-1.4999999999999996,-0.49999999999999933,1.0126515624666579
-1.4999999999999996,-0.39999999999999936,0.7062277338647657
-1.4999999999999996,-0.2999999999999994,0.3968855844214331
-1.4999999999999996,-0.19999999999999937,0.08337660142927171
-1.4999999999999996,-0.09999999999999937,-0.23604274529393882
-1.4999999999999996,6.38378239159465e-16,-0.563791319368252
-1.4999999999999996,0.10000000000000064,-0.9032048578558024
-1.4999999999999996,0.20000000000000065,-1.2588581264638568
-1.4999999999999996,0.30000000000000066,-1.6369900203956487
-1.4999999999999996,0.4000000000000007,-2.0460522702634867
-1.4999999999999996,0.5000000000000007,-2.49739112054914
-1.4999999999999996,0.6000000000000006,-3.0060496873981033
-1.4999999999999996,0.7000000000000006,-3.591660727650361
-1.4999999999999996,0.8000000000000006,-4.27941930628631
-1.4999999999999996,0.9000000000000006,-5.101200173225465
-1.4999999999999996,1.0000000000000007,-6.096961096304212
-1.4999999999999996,1.1,-7.317134935508537
-1.4999999999999996,1.2000000000000002,-8.82230737068058
-1.4999999999999996,1.3000000000000003,-10.69121338180175
-1.4999999999999996,1.4000000000000004,-13.020374681323796
-1.4999999999999996,1.5000000000000004,-15.93084214094733
-1.4999999999999996,1.6000000000000005,-19.574575376553142
-1.4999999999999996,1.7000000000000006,-24.14245906558657
-1.4999999999999996,1.8000000000000007,-29.874370511024676
-1.4999999999999996,1.9000000000000008,-37.07182111227546
-1.4999999999999996,2.000000000000001,-46.11383326339147
-1.3999999999999995,-2,5.623993633165553
-1.3999999999999995,-1.9,5.3239788503758305
-1.3999999999999995,-1.7999999999999998,5.023956303351614
-1.3999999999999995,-1.6999999999999997,4.723921964625845
-1.3999999999999995,-1.5999999999999996,4.423869756914544
-1.3999999999999995,-1.4999999999999996,4.12379052837257
-1.3999999999999995,-1.3999999999999995,3.823670536235166
-1.3999999999999995,-1.2999999999999994,3.523489208922191
-1.3999999999999995,-1.1999999999999993,3.223215860255799
-1.3999999999999995,-1.0999999999999992,2.922804893954617
-1.3999999999999995,-0.9999999999999992,2.622188850280117
-1.3999999999999995,-0.8999999999999992,2.321268400294127
-1.3999999999999995,-0.7999999999999993,2.019898066526348
-1.3999999999999995,-0.6999999999999993,1.717866013893487
-1.3999999999999995,-0.5999999999999993,1.4148657320851319
-1.3999999999999995,-0.49999999999999933,1.1104567248265722
-1.3999999999999995,-0.39999999999999936,0.8040103965990066
-1.3999999999999995,-0.2999999999999994,0.49463638053716646
-1.3999999999999995,-0.19999999999999937,0.18108259568746013
-1.3999999999999995,-0.09999999999999937,-0.1383992603297387
-1.3999999999999995,6.38378239159465e-16,-0.4662344177460055
-1.3999999999999995,0.10000000000000064,-0.8057670990887006
-1.3999999999999995,0.20000000000000065,-1.1615833903513746
-1.3999999999999995,0.30000000000000066,-1.5399373404447836
-1.3999999999999995,0.4000000000000007,-1.94930098947498
-1.3999999999999995,0.5000000000000007,-2.4010476805971
-1.3999999999999995,0.6000000000000006,-2.910256144669733
-1.3999999999999995,0.7000000000000006,-3.4966046238116895
-1.3999999999999995,0.8000000000000006,-4.185343922531318
-1.3999999999999995,0.9000000000000006,-5.008413934880235
-1.3999999999999995,1.0000000000000007,-6.005845401583658
-1.3999999999999995,1.1,-7.228131195939064
-1.3999999999999995,1.2000000000000002,-8.735997028207981
-1.3999999999999995,1.3000000000000003,-10.608232302829123
-1.3999999999999995,1.4000000000000004,-12.941469976101287
-1.3999999999999995,1.5000000000000004,-15.856873727533253
-1.3999999999999995,1.6000000000000005,-19.506503389709344
-1.3999999999999995,1.7000000000000006,-24.081307157308775
-1.3999999999999995,1.8000000000000007,-29.82115191478721
-1.3999999999999995,1.9000000000000008,-37.02741352374534
-1.3999999999999995,2.000000000000001,-46.07879553998865
-1.2999999999999994,-2,5.721279680011229
-1.2999999999999994,-1.9,5.421264817567553
-1.2999999999999994,-1.7999999999999998,5.121242149674552
-1.2999999999999994,-1.6999999999999997,4.8212076279086356
-1.2999999999999994,-1.5999999999999996,4.52115514399563
-1.2999999999999994,-1.4999999999999996,4.221075499742557
-1.2999999999999994,-1.3999999999999995,3.9209548834903214
-1.2999999999999994,-1.2999999999999994,3.620772622364062
-1.2999999999999994,-1.1999999999999993,3.320497881215421
-1.2999999999999994,-1.0999999999999992,3.020084846036481
-1.2999999999999994,-0.9999999999999992,2.7194657416376637
-1.2999999999999994,-0.8999999999999992,2.4185407854884438
-1.2999999999999994,-0.7999999999999993,2.1171638506867927
-1.2999999999999994,-0.6999999999999993,1.8151221849381862
-1.2999999999999994,-0.5999999999999993,1.5121079899684116
-1.2999999999999994,-0.49999999999999933,1.207678982321573
-1.2999999999999994,-0.39999999999999936,0.901204110115202
-1.2999999999999994,-0.2999999999999994,0.5917896634822504
-1.2999999999999994,-0.19999999999999937,0.2781790524960624
-1.2999999999999994,-0.09999999999999937,-0.04138206440191484
-1.2999999999999994,6.38378239159465e-16,-0.369326969738443
-1.2999999999999994,0.10000000000000064,-0.7090106047857928
-1.2999999999999994,0.20000000000000065,-1.0650333475254523
-1.2999999999999994,0.30000000000000066,-1.443668349210757
-1.2999999999999994,0.4000000000000007,-1.8534132104652103
-1.2999999999999994,0.5000000000000007,-2.3056753010629576
-1.2999999999999994,0.6000000000000006,-2.815577927455673
-1.2999999999999994,0.7000000000000006,-3.402855988069323
-1.2999999999999994,0.8000000000000006,-4.092829215402412
-1.2999999999999994,0.9000000000000006,-4.9175171699756
-1.2999999999999994,1.0000000000000007,-5.91703832958225
-1.2999999999999994,1.1,-7.1419546739937125
-1.2999999999999994,1.2000000000000002,-8.653155861570976
-1.2999999999999994,1.3000000000000003,-10.529482886131012
-1.2999999999999994,1.4000000000000004,-12.867680834156012
-1.2999999999999994,1.5000000000000004,-15.78901211591105
-1.2999999999999994,1.6000000000000005,-19.44559736713367
-1.2999999999999994,1.7000000000000006,-24.028369905694063
-1.2999999999999994,1.8000000000000007,-29.777054474916635
-1.2999999999999994,1.9000000000000008,-36.99269955506817
-1.2999999999999994,2.000000000000001,-46.05345641736423
-1.1999999999999993,-2,5.817840510043658
-1.1999999999999993,-1.9,5.517825545687883
-1.1999999999999993,-1.7999999999999998,5.217802723973484
-1.1999999999999993,-1.6999999999999997,4.917767968726728
-1.1999999999999993,-1.5999999999999996,4.617715132884829
-1.1999999999999993,-1.4999999999999996,4.317634958903841
-1.1999999999999993,-1.3999999999999995,4.017513547760746
-1.1999999999999993,-1.2999999999999994,3.7173300971165064
-1.1999999999999993,-1.1999999999999993,3.417053582157132
-1.1999999999999993,-1.0999999999999992,3.1166379122560857
-1.1999999999999993,-0.9999999999999992,2.8160149107244288
-1.1999999999999993,-0.8999999999999992,2.5150842171006746
-1.1999999999999993,-0.7999999999999993,2.2136988798727546
-1.1999999999999993,-0.6999999999999993,1.9116449794690629
-1.1999999999999993,-0.5999999999999993,1.6086130815412143
-1.1999999999999993,-0.49999999999999933,1.304158624419632
-1.1999999999999993,-0.39999999999999936,0.9976474601046116
-1.1999999999999993,-0.2999999999999994,0.6881816126622721
-1.1999999999999993,-0.19999999999999937,0.37449878371110623
-1.1999999999999993,-0.09999999999999937,0.05483697795678807
-1.1999999999999993,6.38378239159465e-16,-0.27324727814672667
-1.1999999999999993,0.10000000000000064,-0.6131224855021307
-1.1999999999999993,0.20000000000000065,-0.9694070669419528
-1.1999999999999993,0.30000000000000066,-1.348398258754052
-1.1999999999999993,0.4000000000000007,-1.7586258164181388
-1.1999999999999993,0.5000000000000007,-2.211539785639153
-1.1999999999999993,0.6000000000000006,-2.7223191377013105
-1.1999999999999993,0.7000000000000006,-3.310769067522196
-1.1999999999999993,0.8000000000000006,-4.002293992467918
-1.1999999999999993,0.9000000000000006,-4.829009858094649
-1.1999999999999993,1.0000000000000007,-5.831138759314979
-1.1999999999999993,1.1,-7.059319052728681
-1.1999999999999993,1.2000000000000002,-8.574626663026665
-1.1999999999999993,1.3000000000000003,-10.455940210723355
-1.1999999999999993,1.4000000000000004,-12.800101588328808
-1.1999999999999993,1.5000000000000004,-15.72843043937052
-1.1999999999999993,1.6000000000000005,-19.393026682371286
-1.1999999999999993,1.7000000000000006,-23.98467291286729
-1.1999999999999993,1.8000000000000007,-29.742755500711787
-1.1999999999999993,1.9000000000000008,-36.967759431406684
-1.1999999999999993,2.000000000000001,-46.037080466929964
-1.0999999999999992,-2,5.913474706392078
-1.0999999999999992,-1.9,5.613459611699676
-1.0999999999999992,-1.7999999999999998,5.313436592915501
-1.0999999999999992,-1.6999999999999997,5.013401539282803
-1.0999999999999992,-1.5999999999999996,4.713348253793755
-1.0999999999999992,-1.4999999999999996,4.413267402887008
-1.0999999999999992,-1.3999999999999995,4.113144975750337
-1.0999999999999992,-1.2999999999999994,3.812960004961489
-1.0999999999999992,-1.1999999999999993,3.512681223766701
-1.0999999999999992,-1.0999999999999992,3.2122621879148077
-1.0999999999999992,-0.9999999999999992,2.9116342087650318
-1.0999999999999992,-0.8999999999999992,2.6106961885220583
-1.0999999999999992,-0.7999999999999993,2.309300124566434
-1.0999999999999992,-0.6999999999999993,2.0072306086192397
-1.0999999999999992,-0.5999999999999993,1.7041761220801515
-1.0999999999999992,-0.49999999999999933,1.399689212614193
-1.0999999999999992,-0.39999999999999936,1.0931316678379979
-1.0999999999999992,-0.2999999999999994,0.783600400901684
-1.0999999999999992,-0.19999999999999937,0.4698255679199508
-1.0999999999999992,-0.09999999999999937,0.15003556050930678
-1.0999999999999992,6.38378239159465e-16,-0.17822603193205572
-1.0999999999999992,0.10000000000000064,-0.5183448504621533
-1.0999999999999992,0.20000000000000065,-0.8749621296848281
-1.0999999999999992,0.30000000000000066,-1.254405467136717
-1.0999999999999992,0.4000000000000007,-1.6652450371842007
-1.0999999999999992,0.5000000000000007,-2.1189843137263393
-1.0999999999999992,0.6000000000000006,-2.6308715417781183
-1.0999999999999992,0.7000000000000006,-3.2207986471006587
-1.0999999999999992,0.8000000000000006,-3.9142731018658288
-1.0999999999999992,0.9000000000000006,-4.743525611379284
-1.0999999999999992,1.0000000000000007,-5.748897302355337
-1.0999999999999992,1.1,-6.981105107000929
-1.0999999999999992,1.2000000000000002,-8.501426571850018
-1.0999999999999992,1.3000000000000003,-10.388743901816811
-1.0999999999999992,1.4000000000000004,-12.739951557100515
-1.0999999999999992,1.5000000000000004,-15.676340793771507
-1.0999999999999992,1.6000000000000005,-19.349849607134583
-1.0999999999999992,1.7000000000000006,-23.95090802845046
-1.0999999999999992,1.8000000000000007,-29.718324729698374
-1.0999999999999992,1.9000000000000008,-36.95182149762471
-1.0999999999999992,2.000000000000001,-46.0280164645668
-0.9999999999999992,-2,6.007920230781163
-0.9999999999999992,-1.9,5.707904968402309
-0.9999999999999992,-1.7999999999999998,5.407881695451456
-0.9999999999999992,-1.6999999999999997,5.107846260422364
-0.9999999999999992,-1.5999999999999996,4.807792397559659
-0.9999999999999992,-1.4999999999999996,4.5077106778844005
-0.9999999999999992,-1.3999999999999995,4.207586947081324
-0.9999999999999992,-1.2999999999999994,3.9074000263018642
-0.9999999999999992,-1.1999999999999993,3.60711833804203
-0.9999999999999992,-1.0999999999999992,3.306694985756791
-0.9999999999999992,-0.9999999999999992,3.0060606246675654
-0.9999999999999992,-0.8999999999999992,2.7051132136303586
-0.9999999999999992,-0.7999999999999993,2.4037034039263974
-0.9999999999999992,-0.6999999999999993,2.1016138852952673
-0.9999999999999992,-0.5999999999999993,1.7985303827207622
-0.9999999999999992,-0.49999999999999933,1.4940020240176406
-0.9999999999999992,-0.39999999999999936,1.1873853555600908
-0.9999999999999992,-0.2999999999999994,0.8777702241746147
-0.9999999999999992,-0.19999999999999937,0.5638778172486596
-0.9999999999999992,-0.09999999999999937,0.24392408163253965
-0.9999999999999992,6.38378239159465e-16,-0.08456378278873736
-0.9999999999999992,0.10000000000000064,-0.42499317282567894
-0.9999999999999992,0.20000000000000065,-0.7820341408105705
-0.9999999999999992,0.30000000000000066,-1.1620525492462628
-0.9999999999999992,0.4000000000000007,-1.573669305599188
-0.9999999999999992,0.5000000000000007,-2.028454574482319
-0.9999999999999992,0.6000000000000006,-2.54174238518742
-0.9999999999999992,0.7000000000000006,-3.133530737009477
-0.9999999999999992,0.8000000000000006,-3.8294507125749315
-0.9999999999999992,0.9000000000000006,-4.66186628565827
-0.9999999999999992,1.0000000000000007,-5.671249242956896
-0.9999999999999992,1.1,-6.908386270880138
-0.9999999999999992,1.2000000000000002,-8.434755270946363
-0.9999999999999992,1.3000000000000003,-10.32917397964755
-0.9999999999999992,1.4000000000000004,-12.688498390333415
-0.9999999999999992,1.5000000000000004,-15.63384315569496
-0.9999999999999992,1.6000000000000005,-19.31677532979116
-0.9999999999999992,1.7000000000000006,-23.927129288366537
-0.9999999999999992,1.8000000000000007,-29.702941584266085
-0.9999999999999992,1.9000000000000008,-36.94316719801475
-0.9999999999999992,2.000000000000001,-46.023961156389134
-0.8999999999999992,-2,6.100833258664157
-0.8999999999999992,-1.9,5.800817782573747
-0.8999999999999992,-1.7999999999999998,5.5007941816890815
-0.8999999999999992,-1.6999999999999997,5.200758252553887
-0.8999999999999992,-1.5999999999999996,4.900703644786186
-0.8999999999999992,-1.4999999999999996,4.600620804370679
-0.8999999999999992,-1.3999999999999995,4.300495392168916
-0.8999999999999992,-1.2999999999999994,4.000305956815187
-0.8999999999999992,-1.1999999999999993,3.7000205220115348
-0.8999999999999992,-1.0999999999999992,3.399591606682022
-0.8999999999999992,-0.9999999999999992,3.098948920313974
-0.8999999999999992,-0.8999999999999992,2.7979895167428133
-0.8999999999999992,-0.7999999999999993,2.4965620094243675
-0.8999999999999992,-0.6999999999999993,2.194446747059274
-0.8999999999999992,-0.5999999999999993,1.8913261285480754
-0.8999999999999992,-0.49999999999999933,1.5867442762103317
-0.8999999999999992,-0.39999999999999936,1.2800515248698947
-0.8999999999999992,-0.2999999999999994,0.9703288394116507
-0.8999999999999992,-0.19999999999999937,0.6562856019800011
-0.8999999999999992,-0.09999999999999937,0.33612201954145604
-0.8999999999999992,6.38378239159465e-16,0.007344437343093824
-0.8999999999999992,0.10000000000000064,-0.3334821147028883
-0.8999999999999992,0.20000000000000065,-0.6910641287025341
-0.8999999999999992,0.30000000000000066,-1.0718156401526584
-0.8999999999999992,0.4000000000000007,-1.4844210758014653
-0.8999999999999992,0.5000000000000007,-1.9405334539391508
-0.8999999999999992,0.6000000000000006,-2.4555921669790393
-0.8999999999999992,0.7000000000000006,-3.049723204434267
-0.8999999999999992,0.8000000000000006,-3.748702541053702
-0.8999999999999992,0.9000000000000006,-4.585042634260842
-0.8999999999999992,1.0000000000000007,-5.599347299696437
-0.8999999999999992,1.1,-6.8424427779950205
-0.8999999999999992,1.2000000000000002,-8.375973328624537
-0.8999999999999992,1.3000000000000003,-10.278570811345165
-0.8999999999999992,1.4000000000000004,-12.64689531339793
-0.8999999999999992,1.5000000000000004,-15.601666694687697
-0.8999999999999992,1.6000000000000005,-19.293833764744154
-0.8999999999999992,1.7000000000000006,-23.912448947322805
-0.8999999999999992,1.8000000000000007,-29.694798321931632
-0.8999999999999992,1.9000000000000008,-36.93941898561528
-0.8999999999999992,2.000000000000001,-46.02260421909415
-0.7999999999999993,-2,6.191757787234149
-0.7999999999999993,-1.9,5.8917420298309
-0.7999999999999993,-1.7999999999999998,5.591718005791403
-0.7999999999999993,-1.6999999999999997,5.291681435058832
-0.7999999999999993,-1.5999999999999996,4.991625859763968
-0.7999999999999993,-1.4999999999999996,4.691541563972188
-0.7999999999999993,-1.3999999999999995,4.3914139688935165
-0.7999999999999993,-1.2999999999999994,4.091221269923931
-0.7999999999999993,-1.1999999999999993,3.7909309720933537
-0.7999999999999993,-1.0999999999999992,3.490494841454219
-0.7999999999999993,-0.9999999999999992,3.1898415972977165
-0.7999999999999993,-0.8999999999999992,2.8888664166321414
-0.7999999999999993,-0.7999999999999993,2.5874159864902535
-0.7999999999999993,-0.6999999999999993,2.2852673990280503
-0.7999999999999993,-0.5999999999999993,1.982098646259587
-0.7999999999999993,-0.49999999999999933,1.6774477560400565
-0.7999999999999993,-0.39999999999999936,1.3706567297823613
-0.7999999999999993,-0.2999999999999994,1.060795248443054
-0.7999999999999993,-0.19999999999999937,0.7465575705309969
-0.7999999999999993,-0.09999999999999937,0.42612380287732815
-0.7999999999999993,6.38378239159465e-16,0.09697372145311317
-0.7999999999999993,0.10000000000000064,-0.2443626388919708
-0.7999999999999993,0.20000000000000065,-0.6026378101087778
-0.7999999999999993,0.30000000000000066,-0.9843263385530314
-0.7999999999999993,0.4000000000000007,-1.3981918123658816
-0.7999999999999993,0.5000000000000007,-1.8559893659390791
-0.7999999999999993,0.6000000000000006,-2.373286081017406
-0.7999999999999993,0.7000000000000006,-2.970358982999675
-0.7999999999999993,0.8000000000000006,-3.6731473784457616
-0.7999999999999993,0.9000000000000006,-4.5143171350435525
-0.7999999999999993,1.0000000000000007,-5.5345833411291805
-0.7999999999999993,1.1,-6.784743287310475
-0.7999999999999993,1.2000000000000002,-8.326516977704987
-0.7999999999999993,1.3000000000000003,-10.23815544585361
-0.7999999999999993,1.4000000000000004,-12.615893018355541
-0.7999999999999993,1.5000000000000004,-15.57980320342162
-0.7999999999999993,1.6000000000000005,-19.28004310039955
-0.7999999999999993,1.7000000000000006,-23.904939815073245
-0.7999999999999993,1.8000000000000007,-29.69142221602994
-0.7999999999999993,1.9000000000000008,-36.93823193698835
-0.7999999999999993,2.000000000000001,-46.02229845854889
-0.6999999999999993,-2,6.280080809751139
-0.6999999999999993,-1.9,5.9800646828027535
-0.6999999999999993,-1.7999999999999998,5.680040107363233
-0.6999999999999993,-1.6999999999999997,5.380002692841912
-0.6999999999999993,-1.5999999999999996,5.079945849708709
-0.6999999999999993,-1.4999999999999996,4.779859647912209
-0.6999999999999993,-1.3999999999999995,4.4797291949025855
-0.6999999999999993,-1.2999999999999994,4.179532224658312
-0.6999999999999993,-1.1999999999999993,3.8792355660791507
-0.6999999999999993,-1.0999999999999992,3.578790000033101
-0.6999999999999993,-0.9999999999999992,3.2781228236928035
-0.6999999999999993,-0.8999999999999992,2.9771271702104545
-0.6999999999999993,-0.7999999999999993,2.675646820606427
-0.6999999999999993,-0.6999999999999993,2.3734547686279894
-0.6999999999999993,-0.5999999999999993,2.070223290201752
-0.6999999999999993,-0.49999999999999933,1.7654820970176737
-0.6999999999999993,-0.39999999999999936,1.4585636955929155
-0.6999999999999993,-0.2999999999999994,1.1485219483373936
-0.6999999999999993,-0.19999999999999937,0.8340321020287871
-0.6999999999999993,-0.09999999999999937,0.5132485123158718
-0.6999999999999993,6.38378239159465e-16,0.1836170660217856
-0.6999999999999993,0.10000000000000064,-0.15837661047827228
-0.6999999999999993,0.20000000000000065,-0.5175430973653599
-0.6999999999999993,0.30000000000000066,-0.9004325892651511
-0.6999999999999993,0.4000000000000007,-1.3159065001152366
-0.6999999999999993,0.5000000000000007,-1.7758440401737283
-0.6999999999999993,0.6000000000000006,-2.295963520940065
-0.6999999999999993,0.7000000000000006,-2.8967133383675208
-0.6999999999999993,0.8000000000000006,-3.6042040464841505
-0.6999999999999993,0.9000000000000006,-4.451236132373851
-0.6999999999999993,1.0000000000000007,-5.4785728271776835
-0.6999999999999993,1.1,-6.736851299502636
-0.6999999999999993,1.2000000000000002,-8.287692940378495
-0.6999999999999993,1.3000000000000003,-10.208698293009675
-0.6999999999999993,1.4000000000000004,-12.595421135612945
-0.6999999999999993,1.5000000000000004,-15.567135998570162
-0.6999999999999993,1.6000000000000005,-19.27331417871061
-0.6999999999999993,1.7000000000000006,-23.90200749469747
-0.6999999999999993,1.8000000000000007,-29.690430373172337
-0.6999999999999993,1.9000000000000008,-36.937988287983444
-0.6999999999999993,2.000000000000001,-46.02225833268652
-0.5999999999999993,-2,6.364967200128741
-0.5999999999999993,-1.9,6.0649476022631985
-0.5999999999999993,-1.7999999999999998,5.764922283552794
-0.5999999999999993,-1.6999999999999997,5.464883754985867
-0.5999999999999993,-1.5999999999999996,5.164825232809491
-0.5999999999999993,-1.4999999999999996,4.864736506822008
-0.5999999999999993,-1.3999999999999995,4.564602271051332
-0.5999999999999993,-1.2999999999999994,4.264399650203111
-0.5999999999999993,-1.1999999999999993,3.964094581784267
-0.5999999999999993,-1.0999999999999992,3.6636365573552787
-0.5999999999999993,-0.9999999999999992,3.362950977646875
-0.5999999999999993,-0.8999999999999992,3.061928314553716
-0.5999999999999993,-0.7999999999999993,2.760408526335206
-0.5999999999999993,-0.6999999999999993,2.458159243566411
-0.5999999999999993,-0.5999999999999993,2.154845270111606
-0.5999999999999993,-0.49999999999999933,1.8499864572469735
-0.5999999999999993,-0.39999999999999936,1.5429000318330117
-0.5999999999999993,-0.2999999999999994,1.2326222940910792
-0.5999999999999993,-0.19999999999999937,0.9178029908993112
-0.5999999999999993,-0.09999999999999937,0.5965634232352897
-0.5999999999999993,6.38378239159465e-16,0.2663062398571126
-0.5999999999999993,0.10000000000000064,-0.07653916457018514
-0.5999999999999993,0.20000000000000065,-0.4368561598716317
-0.5999999999999993,0.30000000000000066,-0.8212885811183251
-0.5999999999999993,0.4000000000000007,-1.2388167823776517
-0.5999999999999993,0.5000000000000007,-1.701466857680624
-0.5999999999999993,0.6000000000000006,-2.2251286701215744
-0.5999999999999993,0.7000000000000006,-2.830430858386547
-0.5999999999999993,0.8000000000000006,-3.543637099873511
-0.5999999999999993,0.9000000000000006,-4.397616295071145
-0.5999999999999993,1.0000000000000007,-5.433044127107085
-0.5999999999999993,1.1,-6.70017941035142
-0.5999999999999993,1.2000000000000002,-8.260280902256776
-0.5999999999999993,1.3000000000000003,-10.190024037712696
-0.5999999999999993,1.4000000000000004,-12.584164267897092
-0.5999999999999993,1.5000000000000004,-15.56135347591279
-0.5999999999999993,1.6000000000000005,-19.27089838647355
-0.5999999999999993,1.7000000000000006,-23.90123189630516
-0.5999999999999993,1.8000000000000007,-29.690251602723563
-0.5999999999999993,1.9000000000000008,-36.937961037310345
-0.5999999999999993,2.000000000000001,-46.022255848211536
-0.49999999999999933,-2,6.445237741316507
-0.49999999999999933,-1.9,6.1452204917298605
-0.49999999999999933,-1.7999999999999998,5.845194180656825
-0.49999999999999933,-1.6999999999999997,5.54515414422619
-0.49999999999999933,-1.5999999999999996,5.245093365324711
-0.49999999999999933,-1.4999999999999996,4.945001249199013
-0.49999999999999933,-1.3999999999999995,4.644861935749603
-0.49999999999999933,-1.2999999999999994,4.344651735463052
-0.49999999999999933,-1.1999999999999993,4.044335395197249
-0.49999999999999933,-1.0999999999999992,3.7438606701083312
-0.49999999999999933,-0.9999999999999992,3.4431504883557924
-0.49999999999999933,-0.8999999999999992,3.1420917335670318
-0.49999999999999933,-0.7999999999999993,2.840519314613291
-0.49999999999999933,-0.6999999999999993,2.538193754477743
-0.49999999999999933,-0.5999999999999993,2.2347700381766313
-0.49999999999999933,-0.49999999999999933,1.9297544723951634
-0.49999999999999933,-0.39999999999999936,1.622445976767105
-0.49999999999999933,-0.2999999999999994,1.311856330854414
-0.49999999999999933,-0.19999999999999937,0.9966028444925236
-0.49999999999999933,-0.09999999999999937,0.6747643763929634
-0.49999999999999933,6.38378239159465e-16,0.34368857707735795
-0.49999999999999933,0.10000000000000064,-0.00026584749390971585
-0.49999999999999933,0.20000000000000065,-0.36207236814841226
-0.49999999999999933,0.30000000000000066,-0.7484883406274165
-0.49999999999999933,0.4000000000000007,-1.1686340268458109
-0.49999999999999933,0.5000000000000007,-1.6347005227468878
-0.49999999999999933,0.6000000000000006,-2.1627557287288304
-0.49999999999999933,0.7000000000000006,-2.7735873121673786
-0.49999999999999933,0.8000000000000006,-3.4935395557206546
-0.49999999999999933,0.9000000000000006,-4.35540026874632
-0.49999999999999933,1.0000000000000007,-5.399519758788403
-0.49999999999999933,1.1,-6.67548478465546
-0.49999999999999933,1.2000000000000002,-8.243921391759558
-0.49999999999999933,1.3000000000000003,-10.180515520533767
-0.49999999999999933,1.4000000000000004,-12.579502029035407
-0.49999999999999933,1.5000000000000004,-15.559515951367038
-0.49999999999999933,1.6000000000000005,-19.270349265153044
-0.49999999999999933,1.7000000000000006,-23.90111590650807
-0.49999999999999933,1.8000000000000007,-29.69023569706821
-0.49999999999999933,1.9000000000000008,-36.93795976212577
-0.49999999999999933,2.000000000000001,-46.0222557957895
-0.39999999999999936,-2,6.519224945717663
-0.39999999999999936,-1.9,6.219206778631483
-0.39999999999999936,-1.7999999999999998,5.9191791082755145
-0.39999999999999936,-1.6999999999999997,5.619137030842574
-0.39999999999999936,-1.5999999999999996,5.319073162130253
-0.39999999999999936,-1.4999999999999996,5.018976407957911
-0.39999999999999936,-1.3999999999999995,4.718830154395317
-0.39999999999999936,-1.2999999999999994,4.4186096051911035
-0.39999999999999936,-1.1999999999999993,4.11827789197639
-0.39999999999999936,-1.0999999999999992,3.8177804283790326
-0.39999999999999936,-0.9999999999999992,3.517036775869222
-0.39999999999999936,-0.8999999999999992,3.2159290125748052
-0.39999999999999936,-0.7999999999999993,2.9142852594820123
-0.39999999999999936,-0.6999999999999993,2.611856562459225
-0.39999999999999936,-0.5999999999999993,2.308284762926177
-0.39999999999999936,-0.49999999999999933,2.0030583055819413
-0.39999999999999936,-0.39999999999999936,1.6954520083962838
-0.39999999999999936,-0.2999999999999994,1.3844456533474556
-0.39999999999999936,-0.19999999999999937,1.0686146400146113
-0.39999999999999936,-0.09999999999999937,0.7459836231548435
-0.39999999999999936,6.38378239159465e-16,0.41383112244546166
-0.39999999999999936,0.10000000000000064,0.06842870906835824
-0.39999999999999936,0.20000000000000065,-0.29530523550249566
-0.39999999999999936,0.30000000000000066,-0.6842593349663199
-0.39999999999999936,0.4000000000000007,-1.1077068475660794
-0.39999999999999936,0.5000000000000007,-1.578003177963846
-0.39999999999999936,0.6000000000000006,-2.1113633435227066
-0.39999999999999936,0.7000000000000006,-2.728647793196244
-0.39999999999999936,0.8000000000000006,-3.45611201236299
-0.39999999999999936,0.9000000000000006,-4.3261999671843006
-0.39999999999999936,1.0000000000000007,-5.378622964761279
-0.39999999999999936,1.1,-6.662070757971716
-0.39999999999999936,1.2000000000000002,-8.236524709914063
-0.39999999999999936,1.3000000000000003,-10.177122793091359
-0.39999999999999936,1.4000000000000004,-12.578271179760746
-0.39999999999999936,1.5000000000000004,-15.559183578898576
-0.39999999999999936,1.6000000000000005,-19.270287178148063
-0.39999999999999936,1.7000000000000006,-23.90110857016744
-0.39999999999999936,1.8000000000000007,-29.690235206454986
-0.39999999999999936,1.9000000000000008,-36.93795974599133
-0.39999999999999936,2.000000000000001,-46.02225579557129
-0.2999999999999994,-2,6.584451685229979
-0.2999999999999994,-1.9,6.284432255316759
-0.2999999999999994,-1.7999999999999998,5.984402672304048
-0.2999999999999994,-1.6999999999999997,5.684357711847099
-0.2999999999999994,-1.5999999999999996,5.384289529717938
-0.2999999999999994,-1.4999999999999996,5.084186263671113
-0.2999999999999994,-1.3999999999999995,4.784030306955229
-0.2999999999999994,-1.2999999999999994,4.483795311111733
-0.2999999999999994,-1.1999999999999993,4.183442175254885
-0.2999999999999994,-1.0999999999999992,3.8829130892479298
-0.2999999999999994,-0.9999999999999992,3.582122991040872
-0.2999999999999994,-0.8999999999999992,3.2809473952138406
-0.2999999999999994,-0.7999999999999993,2.979205205008093
-0.2999999999999994,-0.6999999999999993,2.6766346250376
-0.2999999999999994,-0.5999999999999993,2.372859939350975
-0.2999999999999994,-0.49999999999999933,2.067345810321072
-0.2999999999999994,-0.39999999999999936,1.7593353964957736
-0.2999999999999994,-0.2999999999999994,1.4477669836895173
-0.2999999999999994,-0.19999999999999937,1.1311625417299527
-0.2999999999999994,-0.09999999999999937,0.8074791438289637
-0.2999999999999994,6.38378239159465e-16,0.4739114105436776
-0.2999999999999994,0.10000000000000064,0.1266291237072287
-0.2999999999999994,0.20000000000000065,-0.23956924205292662
-0.2999999999999994,0.30000000000000066,-0.631706865606556
-0.2999999999999994,0.4000000000000007,-1.059194606483256
-0.2999999999999994,0.5000000000000007,-1.5345008439864025
-0.2999999999999994,0.6000000000000006,-2.0738752075654676
-0.2999999999999994,0.7000000000000006,-2.698051982899069
-0.2999999999999994,0.8000000000000006,-3.4329118715094857
-0.2999999999999994,0.9000000000000006,-4.310249351932006
-0.2999999999999994,1.0000000000000007,-5.368975297213298
-0.2999999999999994,1.1,-6.657090024634947
-0.2999999999999994,1.2000000000000002,-8.234457156582902
-0.2999999999999994,1.3000000000000003,-10.176459268745926
-0.2999999999999994,1.4000000000000004,-12.578116784352273
-0.2999999999999994,1.5000000000000004,-15.55915948759236
-0.2999999999999994,1.6000000000000005,-19.27028489011632
-0.2999999999999994,1.7000000000000006,-23.901108453119345
-0.2999999999999994,1.8000000000000007,-29.690235203694293
-0.2999999999999994,1.9000000000000008,-36.9379597459667
-0.2999999999999994,2.000000000000001,-46.02225579557122
-0.19999999999999937,-2,6.637161936715564
-0.19999999999999937,-1.9,6.3371406665139345
-0.19999999999999937,-1.7999999999999998,6.037108318958948
-0.19999999999999937,-1.6999999999999997,5.737059201997637
-0.19999999999999937,-1.5999999999999996,5.436984760163162
-0.19999999999999937,-1.4999999999999996,5.136872175444816
-0.19999999999999937,-1.3999999999999995,4.836702300289568
-0.19999999999999937,-1.2999999999999994,4.536446636609413
-0.19999999999999937,-1.1999999999999993,4.236062945025734
-0.19999999999999937,-1.0999999999999992,3.935488906459981
-0.19999999999999937,-0.9999999999999992,3.634633039654851
-0.19999999999999937,-0.8999999999999992,3.333361815048641
-0.19999999999999937,-0.7999999999999993,3.031481537482231
-0.19999999999999937,-0.6999999999999993,2.7287131391566297
-0.19999999999999937,-0.5999999999999993,2.4246574888559844
-0.19999999999999937,-0.49999999999999933,2.1187481585316648
-0.19999999999999937,-0.39999999999999936,1.810187762969711
-0.19999999999999937,-0.2999999999999994,1.4978628923338477
-0.19999999999999937,-0.19999999999999937,1.1802311860849954
-0.19999999999999937,-0.09999999999999937,0.855171984353149
-0.19999999999999937,6.38378239159465e-16,0.5197892623690153
-0.19999999999999937,0.10000000000000064,0.17015212719608466
-0.19999999999999937,0.20000000000000065,-0.19904431788752247
-0.19999999999999937,0.30000000000000066,-0.594913947928009
-0.19999999999999937,0.4000000000000007,-1.0269165053432563
-0.19999999999999937,0.5000000000000007,-1.5074787774514533
-0.19999999999999937,0.6000000000000006,-2.052652609483949
-0.19999999999999937,0.7000000000000006,-2.682763721514533
-0.19999999999999937,0.8000000000000006,-3.4230960819031164
-0.19999999999999937,0.9000000000000006,-4.30482630914235
-0.19999999999999937,1.0000000000000007,-5.36650202650494
-0.19999999999999937,1.1,-6.6561935590354215
-0.19999999999999937,1.2000000000000002,-8.234219672177467
-0.19999999999999937,1.3000000000000003,-10.176415428136371
-0.19999999999999937,1.4000000000000004,-12.578111619077584
-0.19999999999999937,1.5000000000000004,-15.5591591401385
-0.19999999999999937,1.6000000000000005,-19.27028487853823
-0.19999999999999937,1.7000000000000006,-23.901108452959754
-0.19999999999999937,1.8000000000000007,-29.690235203693568
-0.19999999999999937,1.9000000000000008,-36.9379597459667
-0.19999999999999937,2.000000000000001,-46.02225579557122
-0.09999999999999937,-2,6.67167730780525
-0.09999999999999937,-1.9,6.3716533883782756
-0.09999999999999937,-1.7999999999999998,6.071616915916918
-0.09999999999999937,-1.6999999999999997,5.771561668107005
-0.09999999999999937,-1.5999999999999996,5.471478076024245
-0.09999999999999937,-1.4999999999999996,5.171351863700365
-0.09999999999999937,-1.3999999999999995,4.871161775303939
-0.09999999999999937,-1.2999999999999994,4.5708762665886065
-0.09999999999999937,-1.1999999999999993,4.270448735026178
-0.09999999999999937,-1.0999999999999992,3.9698106715962402
-0.09999999999999937,-0.9999999999999992,3.668861919104613
-0.09999999999999937,-0.8999999999999992,3.3674569479056413
-0.09999999999999937,-0.7999999999999993,3.0653857240741416
-0.09999999999999937,-0.6999999999999993,2.7623473556972975
-0.09999999999999937,-0.5999999999999993,2.457914155953342
-0.09999999999999937,-0.49999999999999933,2.1514833899893513
-0.09999999999999937,-0.39999999999999936,1.8422128612400515
-0.09999999999999937,-0.2999999999999994,1.5289360371509815
-0.09999999999999937,-0.19999999999999937,1.210050701341795
-0.09999999999999937,-0.09999999999999937,0.8833734192510857
-0.09999999999999937,6.38378239159465e-16,0.5459494905906468
-0.09999999999999937,0.10000000000000064,0.19380507940445632
-0.09999999999999937,0.20000000000000065,-0.17837416452174312
-0.09999999999999937,0.30000000000000066,-0.5776531322659209
-0.09999999999999937,0.4000000000000007,-1.0133544394857947
-0.09999999999999937,0.5000000000000007,-1.4976577063746115
-0.09999999999999937,0.6000000000000006,-2.0462718646640514
-0.09999999999999937,0.7000000000000006,-2.679167947394079
-0.09999999999999937,0.8000000000000006,-3.4214089890736665
-0.09999999999999937,0.9000000000000006,-4.3041985524348405
-0.09999999999999937,1.0000000000000007,-5.366327193897726
-0.09999999999999937,1.1,-6.656158884778165
-0.09999999999999937,1.2000000000000002,-8.23421540529545
-0.09999999999999937,1.3000000000000003,-10.176415124469317
-0.09999999999999937,1.4000000000000004,-12.578111608218762
-0.09999999999999937,1.5000000000000004,-15.559159139975113
-0.09999999999999937,1.6000000000000005,-19.270284878537403
-0.09999999999999937,1.7000000000000006,-23.901108452959754
-0.09999999999999937,1.8000000000000007,-29.690235203693568
-0.09999999999999937,1.9000000000000008,-36.9379597459667
-0.09999999999999937,2.000000000000001,-46.02225579557122
0,-2,6.6819326459273265
0,-1.9,6.381905310486683
0,-1.7999999999999998,6.081863900065448
0,-1.6999999999999997,5.7818013227659355
0,-1.5999999999999996,5.481706971771882
0,-1.4999999999999996,5.1815650737135766
0,-1.3999999999999995,4.881352261838844
0,-1.2999999999999994,4.581034071864226
0,-1.1999999999999993,4.2805599167118995
0,-1.0999999999999992,3.9798559614746822
0,-0.9999999999999992,3.6788150524991288
0,-0.8999999999999992,3.3772827167871844
0,-0.7999999999999993,3.0750378336830124
0,-0.6999999999999993,2.7717662796735163
0,-0.5999999999999993,2.467025384455028
0,-0.49999999999999933,2.160196498048476
0,-0.39999999999999936,1.8504222195371347
0,-0.2999999999999994,1.5365239890104152
0,-0.19999999999999937,1.2168940266743518
0,-0.09999999999999937,0.8893538983867664
0,6.38378239159465e-16,0.5509688086152091
0,0.10000000000000064,0.197803449592023
0,0.20000000000000065,-0.17539814787708802
0,0.30000000000000066,-0.5756265453592601
0,0.4000000000000007,-1.0121268154361471
0,0.5000000000000007,-1.4970201899523727
0,0.6000000000000006,-2.0460011727170415
0,0.7000000000000006,-2.6790793688490573
0,0.8000000000000006,-3.4213882102831503
0,0.9000000000000006,-4.304195350319185
0,1.0000000000000007,-5.366326898070165
0,1.1000000000000008,-6.656158869751472
0,1.2000000000000008,-8.234215404347767
0,1.300000000000001,-10.17641512380941
0,1.400000000000001,-12.578111607568188
0,1.500000000000001,-15.55915913932745
0,1.6000000000000012,-19.270284877858863
0,1.7000000000000013,-23.901108452107856
0,1.8000000000000014,-29.690235202057732
0,1.9000000000000015,-36.93795974057398
0,2.0000000000000013,-46.02225579576115


==> anc/parBdauF.csv <==
-4.,-2,2.8873615298361464
-4.,-1.9,2.5873574829090824
-4.,-1.7999999999999998,2.287351075006862
-4.,-1.6999999999999997,1.9873409312284243
-4.,-1.5999999999999996,1.6873248784853232
-4.,-1.4999999999999996,1.387299484583028
-4.,-1.3999999999999995,1.08725933187836
-4.,-1.2999999999999994,0.7871958873174016
-4.,-1.1999999999999993,0.48709571457606127
-4.,-1.0999999999999992,0.1869377009000767
-4.,-0.9999999999999992,-0.11331125179360638
-4.,-0.8999999999999992,-0.41370285231203047
-4.,-0.7999999999999993,-0.7143177097608702
-4.,-0.6999999999999993,-1.0152808342332578
-4.,-0.5999999999999993,-1.316785160228593
-4.,-0.49999999999999933,-1.6191265767131242
-4.,-0.39999999999999936,-1.922755552708212
-4.,-0.2999999999999994,-2.228351941640588
-4.,-0.19999999999999937,-2.536931762411685
-4.,-0.09999999999999937,-2.849996706240435
-4.,6.38378239159465e-16,-3.1697400069239703
-4.,0.10000000000000064,-3.4993245141760747
-4.,0.20000000000000065,-3.843251617844797
-4.,0.30000000000000066,-4.207839786860369
-4.,0.4000000000000007,-4.60182551637463
-4.,0.5000000000000007,-5.037080058038912
-4.,0.6000000000000006,-5.529397907551474
-4.,0.7000000000000006,-6.0992835681798
-4.,0.8000000000000006,-6.772693877263175
-4.,0.9000000000000006,-7.5818451555283515
-4.,1.,-8.667363284322782
-4.,1.1,-9.857189353948577
-4.,1.2,-11.335245419666697
-4.,1.3,-13.177445120448377
-4.,1.4,-15.479141603884557
-4.,1.5,-18.360189135639082
-4.,1.6,-21.971314874201365
-4.,1.7000000000000002,-26.50213844862371
-4.,1.8,-32.19126519935751
-4.,1.9,-39.33898974163061
-4.,2.,-48.323285791235115
-3.9,-2,2.9873615298361464
-3.9,-1.9,2.6873574829090825
-3.9,-1.7999999999999998,2.3873510750068623
-3.9,-1.6999999999999997,2.0873409312284243
-3.9,-1.5999999999999996,1.7873248784853233
-3.9,-1.4999999999999996,1.487299484583028
-3.9,-1.3999999999999995,1.1872593318783602
-3.9,-1.2999999999999994,0.8871958873174017
-3.9,-1.1999999999999993,0.5870957145760614
-3.9,-1.0999999999999992,0.28693770090007675
-3.9,-0.9999999999999992,-0.01331125179360631
-3.9,-0.8999999999999992,-0.31370285231203043
-3.9,-0.7999999999999993,-0.6143177097608701
-3.9,-0.6999999999999993,-0.9152808342332577
-3.9,-0.5999999999999993,-1.2167851602285928
-3.9,-0.49999999999999933,-1.5191265767131243
-3.9,-0.39999999999999936,-1.822755552708212
-3.9,-0.2999999999999994,-2.128351941640588
-3.9,-0.19999999999999937,-2.4369317624116853
-3.9,-0.09999999999999937,-2.749996706240435
-3.9,6.38378239159465e-16,-3.06974000692397
-3.9,0.10000000000000064,-3.3993245141760746
-3.9,0.20000000000000065,-3.743251617844797
-3.9,0.30000000000000066,-4.107839786860368
-3.9,0.4000000000000007,-4.5018255163746295
-3.9,0.5000000000000007,-4.937080058038912
-3.9,0.6000000000000006,-5.429397907551474
-3.9,0.7000000000000006,-5.999283568179799
-3.9,0.8000000000000006,-6.672693877263176
-3.9,0.9000000000000006,-7.481845155528352
-3.9,1.,-8.567363284322782
-3.9,1.1,-9.757189353948577
-3.9,1.2,-11.235245419666695
-3.9,1.3,-13.077445120448376
-3.9,1.4,-15.379141603884557
-3.9,1.5,-18.260189135639084
-3.9,1.6,-21.871314874201364
-3.9,1.7000000000000002,-26.402138448623713
-3.9,1.8,-32.09126519935751
-3.9,1.9,-39.23898974163061
-3.9,2.,-48.22328579123512
-3.8,-2,3.0873615298361465
-3.8,-1.9,2.7873574829090826
-3.8,-1.7999999999999998,2.4873510750068624
-3.8,-1.6999999999999997,2.1873409312284244
-3.8,-1.5999999999999996,1.8873248784853234
-3.8,-1.4999999999999996,1.5872994845830282
-3.8,-1.3999999999999995,1.2872593318783603
-3.8,-1.2999999999999994,0.9871958873174018
-3.8,-1.1999999999999993,0.6870957145760614
-3.8,-1.0999999999999992,0.3869377009000769
-3.8,-0.9999999999999992,0.08668874820639383
-3.8,-0.8999999999999992,-0.21370285231203032
-3.8,-0.7999999999999993,-0.51431770976087
-3.8,-0.6999999999999993,-0.8152808342332576
-3.8,-0.5999999999999993,-1.1167851602285928
-3.8,-0.49999999999999933,-1.4191265767131243
-3.8,-0.39999999999999936,-1.722755552708212
-3.8,-0.2999999999999994,-2.028351941640588
-3.8,-0.19999999999999937,-2.3369317624116848
-3.8,-0.09999999999999937,-2.649996706240435
-3.8,6.38378239159465e-16,-2.96974000692397
-3.8,0.10000000000000064,-3.2993245141760745
-3.8,0.20000000000000065,-3.643251617844797
-3.8,0.30000000000000066,-4.007839786860369
-3.8,0.4000000000000007,-4.40182551637463
-3.8,0.5000000000000007,-4.837080058038912
-3.8,0.6000000000000006,-5.329397907551474
-3.8,0.7000000000000006,-5.8992835681798
-3.8,0.8000000000000006,-6.572693877263175
-3.8,0.9000000000000006,-7.381845155528351
-3.8,1.,-8.467363284322783
-3.8,1.1,-9.657189353948576
-3.8,1.2,-11.135245419666695
-3.8,1.3,-12.977445120448376
-3.8,1.4,-15.279141603884556
-3.8,1.5,-18.160189135639083
-3.8,1.6,-21.771314874201366
-3.8,1.7000000000000002,-26.30213844862371
-3.8,1.8,-31.99126519935751
-3.8,1.9,-39.13898974163061
-3.8,2.,-48.12328579123512
-3.7,-2,3.187361529836146
-3.7,-1.9,2.8873574829090822
-3.7,-1.7999999999999998,2.587351075006862
-3.7,-1.6999999999999997,2.287340931228424
-3.7,-1.5999999999999996,1.987324878485323
-3.7,-1.4999999999999996,1.6872994845830278
-3.7,-1.3999999999999995,1.38725933187836
-3.7,-1.2999999999999994,1.0871958873174015
-3.7,-1.1999999999999993,0.787095714576061
-3.7,-1.0999999999999992,0.4869377009000765
-3.7,-0.9999999999999992,0.1866887482063934
-3.7,-0.8999999999999992,-0.11370285231203064
-3.7,-0.7999999999999993,-0.4143177097608703
-3.7,-0.6999999999999993,-0.715280834233258
-3.7,-0.5999999999999993,-1.016785160228593
-3.7,-0.49999999999999933,-1.3191265767131246
-3.7,-0.39999999999999936,-1.6227555527082123
-3.7,-0.2999999999999994,-1.928351941640588
-3.7,-0.19999999999999937,-2.2369317624116856
-3.7,-0.09999999999999937,-2.549996706240435
-3.7,6.38378239159465e-16,-2.8697400069239705
-3.7,0.10000000000000064,-3.199324514176075
-3.7,0.20000000000000065,-3.5432516178447973
-3.7,0.30000000000000066,-3.9078397868603685
-3.7,0.4000000000000007,-4.30182551637463
-3.7,0.5000000000000007,-4.737080058038912
-3.7,0.6000000000000006,-5.2293979075514745
-3.7,0.7000000000000006,-5.7992835681798
-3.7,0.8000000000000006,-6.4726938772631755
-3.7,0.9000000000000006,-7.281845155528352
-3.7,1.,-8.367363284322783
-3.7,1.1,-9.557189353948576
-3.7,1.2,-11.035245419666696
-3.7,1.3,-12.877445120448376
-3.7,1.4,-15.179141603884556
-3.7,1.5,-18.060189135639085
-3.7,1.6,-21.671314874201364
-3.7,1.7000000000000002,-26.202138448623714
-3.7,1.8,-31.89126519935751
-3.7,1.9,-39.038989741630616
-3.7,2.,-48.02328579123512
-3.6,-2,3.2873615298361463
-3.6,-1.9,2.9873574829090823
-3.6,-1.7999999999999998,2.687351075006862
-3.6,-1.6999999999999997,2.387340931228424
-3.6,-1.5999999999999996,2.0873248784853233
-3.6,-1.4999999999999996,1.787299484583028
-3.6,-1.3999999999999995,1.48725933187836
-3.6,-1.2999999999999994,1.1871958873174016
-3.6,-1.1999999999999993,0.8870957145760611
-3.6,-1.0999999999999992,0.5869377009000766
-3.6,-0.9999999999999992,0.2866887482063935
-3.6,-0.8999999999999992,-0.013702852312030566
-3.6,-0.7999999999999993,-0.31431770976087026
-3.6,-0.6999999999999993,-0.6152808342332579
-3.6,-0.5999999999999993,-0.9167851602285931
-3.6,-0.49999999999999933,-1.2191265767131245
-3.6,-0.39999999999999936,-1.5227555527082122
-3.6,-0.2999999999999994,-1.828351941640588
-3.6,-0.19999999999999937,-2.1369317624116855
-3.6,-0.09999999999999937,-2.449996706240435
-3.6,6.38378239159465e-16,-2.7697400069239704
-3.6,0.10000000000000064,-3.099324514176075
-3.6,0.20000000000000065,-3.443251617844797
-3.6,0.30000000000000066,-3.8078397868603684
-3.6,0.4000000000000007,-4.20182551637463
-3.6,0.5000000000000007,-4.637080058038912
-3.6,0.6000000000000006,-5.129397907551474
-3.6,0.7000000000000006,-5.6992835681797995
-3.6,0.8000000000000006,-6.372693877263176
-3.6,0.9000000000000006,-7.181845155528352
-3.6,1.,-8.267363284322784
-3.6,1.1,-9.457189353948577
-3.6,1.2,-10.935245419666696
-3.6,1.3,-12.777445120448377
-3.6,1.4,-15.079141603884556
-3.6,1.5,-17.960189135639084
-3.6,1.6,-21.571314874201367
-3.6,1.7000000000000002,-26.102138448623712
-3.6,1.8,-31.791265199357507
-3.6,1.9,-38.938989741630614
-3.6,2.,-47.92328579123512
-3.5,-2,3.3873615298361464
-3.5,-1.9,3.0873574829090824
-3.5,-1.7999999999999998,2.787351075006862
-3.5,-1.6999999999999997,2.4873409312284243
-3.5,-1.5999999999999996,2.1873248784853234
-3.5,-1.4999999999999996,1.887299484583028
-3.5,-1.3999999999999995,1.58725933187836
-3.5,-1.2999999999999994,1.2871958873174016
-3.5,-1.1999999999999993,0.9870957145760613
-3.5,-1.0999999999999992,0.6869377009000767
-3.5,-0.9999999999999992,0.3866887482063936
-3.5,-0.8999999999999992,0.08629714768796949
-3.5,-0.7999999999999993,-0.2143177097608701
-3.5,-0.6999999999999993,-0.5152808342332578
-3.5,-0.5999999999999993,-0.816785160228593
-3.5,-0.49999999999999933,-1.1191265767131242
-3.5,-0.39999999999999936,-1.422755552708212
-3.5,-0.2999999999999994,-1.728351941640588
-3.5,-0.19999999999999937,-2.036931762411685
-3.5,-0.09999999999999937,-2.349996706240435
-3.5,6.38378239159465e-16,-2.6697400069239703
-3.5,0.10000000000000064,-2.9993245141760747
-3.5,0.20000000000000065,-3.343251617844797
-3.5,0.30000000000000066,-3.7078397868603683
-3.5,0.4000000000000007,-4.10182551637463
-3.5,0.5000000000000007,-4.537080058038912
-3.5,0.6000000000000006,-5.029397907551474
-3.5,0.7000000000000006,-5.5992835681798
-3.5,0.8000000000000006,-6.272693877263175
-3.5,0.9000000000000006,-7.0818451555283515
-3.5,1.,-8.167363284322782
-3.5,1.1,-9.357189353948577
-3.5,1.2,-10.835245419666697
-3.5,1.3,-12.677445120448377
-3.5,1.4,-14.979141603884557
-3.5,1.5,-17.860189135639082
-3.5,1.6,-21.471314874201365
-3.5,1.7000000000000002,-26.00213844862371
-3.5,1.8,-31.69126519935751
-3.5,1.9,-38.83898974163061
-3.5,2.,-47.823285791235115
-3.4,-2,3.4873615298361464
-3.4,-1.9,3.1873574829090825
-3.4,-1.7999999999999998,2.8873510750068623
-3.4,-1.6999999999999997,2.5873409312284243
-3.4,-1.5999999999999996,2.2873248784853235
-3.4,-1.4999999999999996,1.987299484583028
-3.4,-1.3999999999999995,1.6872593318783602
-3.4,-1.2999999999999994,1.3871958873174017
-3.4,-1.1999999999999993,1.0870957145760614
-3.4,-1.0999999999999992,0.7869377009000768
-3.4,-0.9999999999999992,0.48668874820639374
-3.4,-0.8999999999999992,0.18629714768796965
-3.4,-0.7999999999999993,-0.11431770976087002
-3.4,-0.6999999999999993,-0.4152808342332577
-3.4,-0.5999999999999993,-0.716785160228593
-3.4,-0.49999999999999933,-1.0191265767131241
-3.4,-0.39999999999999936,-1.322755552708212
-3.4,-0.2999999999999994,-1.6283519416405878
-3.4,-0.19999999999999937,-1.936931762411685
-3.4,-0.09999999999999937,-2.249996706240435
-3.4,6.38378239159465e-16,-2.56974000692397
-3.4,0.10000000000000064,-2.8993245141760746
-3.4,0.20000000000000065,-3.243251617844797
-3.4,0.30000000000000066,-3.607839786860368
-3.4,0.4000000000000007,-4.0018255163746295
-3.4,0.5000000000000007,-4.437080058038912
-3.4,0.6000000000000006,-4.929397907551474
-3.4,0.7000000000000006,-5.499283568179799
-3.4,0.8000000000000006,-6.172693877263175
-3.4,0.9000000000000006,-6.981845155528352
-3.4,1.,-8.067363284322782
-3.4,1.1,-9.257189353948577
-3.4,1.2,-10.735245419666695
-3.4,1.3,-12.577445120448376
-3.4,1.4,-14.879141603884557
-3.4,1.5,-17.760189135639084
-3.4,1.6,-21.371314874201364
-3.4,1.7000000000000002,-25.902138448623713
-3.4,1.8,-31.591265199357508
-3.4,1.9,-38.73898974163061
-3.4,2.,-47.72328579123512
-3.3,-2,3.5873615298361465
-3.3,-1.9,3.2873574829090826
-3.3,-1.7999999999999998,2.9873510750068624
-3.3,-1.6999999999999997,2.6873409312284244
-3.3,-1.5999999999999996,2.3873248784853236
-3.3,-1.4999999999999996,2.087299484583028
-3.3,-1.3999999999999995,1.7872593318783603
-3.3,-1.2999999999999994,1.4871958873174018
-3.3,-1.1999999999999993,1.1870957145760614
-3.3,-1.0999999999999992,0.8869377009000768
-3.3,-0.9999999999999992,0.5866887482063938
-3.3,-0.8999999999999992,0.2862971476879697
-3.3,-0.7999999999999993,-0.014317709760869905
-3.3,-0.6999999999999993,-0.31528083423325753
-3.3,-0.5999999999999993,-0.6167851602285929
-3.3,-0.49999999999999933,-0.9191265767131241
-3.3,-0.39999999999999936,-1.222755552708212
-3.3,-0.2999999999999994,-1.5283519416405877
-3.3,-0.19999999999999937,-1.836931762411685
-3.3,-0.09999999999999937,-2.149996706240435
-3.3,6.38378239159465e-16,-2.46974000692397
-3.3,0.10000000000000064,-2.7993245141760745
-3.3,0.20000000000000065,-3.143251617844797
-3.3,0.30000000000000066,-3.507839786860368
-3.3,0.4000000000000007,-3.9018255163746294
-3.3,0.5000000000000007,-4.337080058038912
-3.3,0.6000000000000006,-4.829397907551474
-3.3,0.7000000000000006,-5.3992835681798
-3.3,0.8000000000000006,-6.072693877263175
-3.3,0.9000000000000006,-6.881845155528351
-3.3,1.,-7.967363284322783
-3.3,1.1,-9.157189353948576
-3.3,1.2,-10.635245419666695
-3.3,1.3,-12.477445120448376
-3.3,1.4,-14.779141603884556
-3.3,1.5,-17.660189135639083
-3.3,1.6,-21.271314874201366
-3.3,1.7000000000000002,-25.80213844862371
-3.3,1.8,-31.49126519935751
-3.3,1.9,-38.63898974163061
-3.3,2.,-47.62328579123512
-3.2,-2,3.687361529836146
-3.2,-1.9,3.3873574829090822
-3.2,-1.7999999999999998,3.087351075006862
-3.2,-1.6999999999999997,2.787340931228424
-3.2,-1.5999999999999996,2.4873248784853232
-3.2,-1.4999999999999996,2.187299484583028
-3.2,-1.3999999999999995,1.88725933187836
-3.2,-1.2999999999999994,1.5871958873174015
-3.2,-1.1999999999999993,1.287095714576061
-3.2,-1.0999999999999992,0.9869377009000765
-3.2,-0.9999999999999992,0.6866887482063935
-3.2,-0.8999999999999992,0.3862971476879693
-3.2,-0.7999999999999993,0.08568229023912967
-3.2,-0.6999999999999993,-0.21528083423325797
-3.2,-0.5999999999999993,-0.5167851602285932
-3.2,-0.49999999999999933,-0.8191265767131245
-3.2,-0.39999999999999936,-1.1227555527082123
-3.2,-0.2999999999999994,-1.428351941640588
-3.2,-0.19999999999999937,-1.7369317624116853
-3.2,-0.09999999999999937,-2.049996706240435
-3.2,6.38378239159465e-16,-2.3697400069239705
-3.2,0.10000000000000064,-2.699324514176075
-3.2,0.20000000000000065,-3.0432516178447973
-3.2,0.30000000000000066,-3.4078397868603685
-3.2,0.4000000000000007,-3.80182551637463
-3.2,0.5000000000000007,-4.237080058038912
-3.2,0.6000000000000006,-4.7293979075514745
-3.2,0.7000000000000006,-5.2992835681798
-3.2,0.8000000000000006,-5.9726938772631755
-3.2,0.9000000000000006,-6.781845155528352
-3.2,1.,-7.867363284322783
-3.2,1.1,-9.057189353948576
-3.2,1.2,-10.535245419666696
-3.2,1.3,-12.377445120448376
-3.2,1.4,-14.679141603884556
-3.2,1.5,-17.560189135639085
-3.2,1.6,-21.171314874201364
-3.2,1.7000000000000002,-25.702138448623714
-3.2,1.8,-31.39126519935751
-3.2,1.9,-38.538989741630616
-3.2,2.,-47.52328579123512
-3.1,-2,3.7873615298361463
-3.1,-1.9,3.4873574829090823
-3.1,-1.7999999999999998,3.187351075006862
-3.1,-1.6999999999999997,2.887340931228424
-3.1,-1.5999999999999996,2.5873248784853233
-3.1,-1.4999999999999996,2.287299484583028
-3.1,-1.3999999999999995,1.98725933187836
-3.1,-1.2999999999999994,1.6871958873174016
-3.1,-1.1999999999999993,1.3870957145760612
-3.1,-1.0999999999999992,1.0869377009000765
-3.1,-0.9999999999999992,0.7866887482063935
-3.1,-0.8999999999999992,0.4862971476879694
-3.1,-0.7999999999999993,0.18568229023912974
-3.1,-0.6999999999999993,-0.1152808342332579
-3.1,-0.5999999999999993,-0.41678516022859313
-3.1,-0.49999999999999933,-0.7191265767131244
-3.1,-0.39999999999999936,-1.0227555527082122
-3.1,-0.2999999999999994,-1.328351941640588
-3.1,-0.19999999999999937,-1.6369317624116853
-3.1,-0.09999999999999937,-1.949996706240435
-3.1,6.38378239159465e-16,-2.2697400069239704
-3.1,0.10000000000000064,-2.599324514176075
-3.1,0.20000000000000065,-2.943251617844797
-3.1,0.30000000000000066,-3.3078397868603684
-3.1,0.4000000000000007,-3.70182551637463
-3.1,0.5000000000000007,-4.137080058038912
-3.1,0.6000000000000006,-4.629397907551474
-3.1,0.7000000000000006,-5.1992835681797995
-3.1,0.8000000000000006,-5.872693877263176
-3.1,0.9000000000000006,-6.681845155528352
-3.1,1.,-7.767363284322783
-3.1,1.1,-8.957189353948577
-3.1,1.2,-10.435245419666696
-3.1,1.3,-12.277445120448377
-3.1,1.4,-14.579141603884556
-3.1,1.5,-17.460189135639084
-3.1,1.6,-21.071314874201367
-3.1,1.7000000000000002,-25.602138448623712
-3.1,1.8,-31.291265199357507
-3.1,1.9,-38.438989741630614
-3.1,2.,-47.42328579123512
-3.,-2,3.8873615298361464
-3.,-1.9,3.5873574829090824
-3.,-1.7999999999999998,3.287351075006862
-3.,-1.6999999999999997,2.9873409312284243
-3.,-1.5999999999999996,2.6873248784853234
-3.,-1.4999999999999996,2.387299484583028
-3.,-1.3999999999999995,2.0872593318783603
-3.,-1.2999999999999994,1.7871958873174016
-3.,-1.1999999999999993,1.4870957145760613
-3.,-1.0999999999999992,1.1869377009000766
-3.,-0.9999999999999992,0.8866887482063937
-3.,-0.8999999999999992,0.5862971476879695
-3.,-0.7999999999999993,0.2856822902391299
-3.,-0.6999999999999993,-0.015280834233257757
-3.,-0.5999999999999993,-0.31678516022859304
-3.,-0.49999999999999933,-0.6191265767131243
-3.,-0.39999999999999936,-0.922755552708212
-3.,-0.2999999999999994,-1.228351941640588
-3.,-0.19999999999999937,-1.5369317624116852
-3.,-0.09999999999999937,-1.8499967062404348
-3.,6.38378239159465e-16,-2.1697400069239703
-3.,0.10000000000000064,-2.4993245141760747
-3.,0.20000000000000065,-2.843251617844797
-3.,0.30000000000000066,-3.2078397868603683
-3.,0.4000000000000007,-3.60182551637463
-3.,0.5000000000000007,-4.037080058038912
-3.,0.6000000000000006,-4.529397907551474
-3.,0.7000000000000006,-5.0992835681798
-3.,0.8000000000000006,-5.772693877263175
-3.,0.9000000000000006,-6.5818451555283515
-3.,1.,-7.667363284322783
-3.,1.1,-8.857189353948577
-3.,1.2,-10.335245419666697
-3.,1.3,-12.177445120448377
-3.,1.4,-14.479141603884557
-3.,1.5,-17.360189135639082
-3.,1.6,-20.971314874201365
-3.,1.7000000000000002,-25.50213844862371
-3.,1.8,-31.19126519935751
-3.,1.9,-38.33898974163061
-3.,2.,-47.323285791235115
-2.9,-2,3.9873615298361464
-2.9,-1.9,3.6873574829090825
-2.9,-1.7999999999999998,3.3873510750068623
-2.9,-1.6999999999999997,3.0873409312284243
-2.9,-1.5999999999999996,2.7873248784853235
-2.9,-1.4999999999999996,2.487299484583028
-2.9,-1.3999999999999995,2.1872593318783604
-2.9,-1.2999999999999994,1.8871958873174017
-2.9,-1.1999999999999993,1.5870957145760614
-2.9,-1.0999999999999992,1.2869377009000766
-2.9,-0.9999999999999992,0.9866887482063937
-2.9,-0.8999999999999992,0.6862971476879696
-2.9,-0.7999999999999993,0.38568229023913
-2.9,-0.6999999999999993,0.08471916576674234
-2.9,-0.5999999999999993,-0.21678516022859295
-2.9,-0.49999999999999933,-0.5191265767131242
-2.9,-0.39999999999999936,-0.822755552708212
-2.9,-0.2999999999999994,-1.1283519416405878
-2.9,-0.19999999999999937,-1.436931762411685
-2.9,-0.09999999999999937,-1.7499967062404347
-2.9,6.38378239159465e-16,-2.06974000692397
-2.9,0.10000000000000064,-2.3993245141760746
-2.9,0.20000000000000065,-2.743251617844797
-2.9,0.30000000000000066,-3.107839786860368
-2.9,0.4000000000000007,-3.5018255163746295
-2.9,0.5000000000000007,-3.937080058038912
-2.9,0.6000000000000006,-4.429397907551474
-2.9,0.7000000000000006,-4.999283568179799
-2.9,0.8000000000000006,-5.672693877263176
-2.9,0.9000000000000006,-6.481845155528352
-2.9,1.,-7.5673632843227825
-2.9,1.1,-8.757189353948577
-2.9,1.2,-10.235245419666695
-2.9,1.3,-12.077445120448376
-2.9,1.4,-14.379141603884557
-2.9,1.5,-17.260189135639084
-2.9,1.6,-20.871314874201364
-2.9,1.7000000000000002,-25.402138448623713
-2.9,1.8,-31.091265199357508
-2.9,1.9,-38.23898974163061
-2.9,2.,-47.22328579123512
-2.8,-2,4.087361529836147
-2.8,-1.9,3.7873574829090826
-2.8,-1.7999999999999998,3.4873510750068624
-2.8,-1.6999999999999997,3.1873409312284244
-2.8,-1.5999999999999996,2.8873248784853236
-2.8,-1.4999999999999996,2.587299484583028
-2.8,-1.3999999999999995,2.2872593318783605
-2.8,-1.2999999999999994,1.9871958873174018
-2.8,-1.1999999999999993,1.6870957145760614
-2.8,-1.0999999999999992,1.386937700900077
-2.8,-0.9999999999999992,1.0866887482063938
-2.8,-0.8999999999999992,0.7862971476879697
-2.8,-0.7999999999999993,0.48568229023913
-2.8,-0.6999999999999993,0.1847191657667424
-2.8,-0.5999999999999993,-0.1167851602285929
-2.8,-0.49999999999999933,-0.41912657671312414
-2.8,-0.39999999999999936,-0.7227555527082119
-2.8,-0.2999999999999994,-1.0283519416405877
-2.8,-0.19999999999999937,-1.336931762411685
-2.8,-0.09999999999999937,-1.6499967062404348
-2.8,6.38378239159465e-16,-1.96974000692397
-2.8,0.10000000000000064,-2.2993245141760745
-2.8,0.20000000000000065,-2.643251617844797
-2.8,0.30000000000000066,-3.007839786860368
-2.8,0.4000000000000007,-3.40182551637463
-2.8,0.5000000000000007,-3.8370800580389117
-2.8,0.6000000000000006,-4.329397907551474
-2.8,0.7000000000000006,-4.8992835681798
-2.8,0.8000000000000006,-5.572693877263175
-2.8,0.9000000000000006,-6.381845155528351
-2.8,1.,-7.467363284322783
-2.8,1.1,-8.657189353948576
-2.8,1.2,-10.135245419666695
-2.8,1.3,-11.977445120448376
-2.8,1.4,-14.279141603884556
-2.8,1.5,-17.160189135639083
-2.8,1.6,-20.771314874201366
-2.8,1.7000000000000002,-25.30213844862371
-2.8,1.8,-30.99126519935751
-2.8,1.9,-38.13898974163061
-2.8,2.,-47.12328579123512
-2.7,-2,4.187361529836147
-2.7,-1.9,3.8873574829090822
-2.7,-1.7999999999999998,3.587351075006862
-2.7,-1.6999999999999997,3.287340931228424
-2.7,-1.5999999999999996,2.9873248784853232
-2.7,-1.4999999999999996,2.687299484583028
-2.7,-1.3999999999999995,2.38725933187836
-2.7,-1.2999999999999994,2.0871958873174017
-2.7,-1.1999999999999993,1.787095714576061
-2.7,-1.0999999999999992,1.4869377009000766
-2.7,-0.9999999999999992,1.1866887482063935
-2.7,-0.8999999999999992,0.8862971476879694
-2.7,-0.7999999999999993,0.5856822902391298
-2.7,-0.6999999999999993,0.28471916576674206
-2.7,-0.5999999999999993,-0.016785160228593176
-2.7,-0.49999999999999933,-0.3191265767131245
-2.7,-0.39999999999999936,-0.6227555527082121
-2.7,-0.2999999999999994,-0.9283519416405881
-2.7,-0.19999999999999937,-1.2369317624116853
-2.7,-0.09999999999999937,-1.549996706240435
-2.7,6.38378239159465e-16,-1.8697400069239705
-2.7,0.10000000000000064,-2.199324514176075
-2.7,0.20000000000000065,-2.5432516178447973
-2.7,0.30000000000000066,-2.9078397868603685
-2.7,0.4000000000000007,-3.3018255163746297
-2.7,0.5000000000000007,-3.737080058038912
-2.7,0.6000000000000006,-4.2293979075514745
-2.7,0.7000000000000006,-4.7992835681798
-2.7,0.8000000000000006,-5.4726938772631755
-2.7,0.9000000000000006,-6.281845155528352
-2.7,1.,-7.367363284322783
-2.7,1.1,-8.557189353948576
-2.7,1.2,-10.035245419666696
-2.7,1.3,-11.877445120448376
-2.7,1.4,-14.179141603884556
-2.7,1.5,-17.06018913563908
-2.7,1.6,-20.671314874201364
-2.7,1.7000000000000002,-25.202138448623714
-2.7,1.8,-30.89126519935751
-2.7,1.9,-38.038989741630616
-2.7,2.,-47.02328579123512
-2.5999999999999996,-2,4.287361529836147
-2.5999999999999996,-1.9,3.9873574829090828
-2.5999999999999996,-1.7999999999999998,3.6873510750068625
-2.5999999999999996,-1.6999999999999997,3.3873409312284246
-2.5999999999999996,-1.5999999999999996,3.0873248784853238
-2.5999999999999996,-1.4999999999999996,2.7872994845830283
-2.5999999999999996,-1.3999999999999995,2.4872593318783607
-2.5999999999999996,-1.2999999999999994,2.1871958873174018
-2.5999999999999996,-1.1999999999999993,1.8870957145760616
-2.5999999999999996,-1.0999999999999992,1.586937700900077
-2.5999999999999996,-0.9999999999999992,1.286688748206394
-2.5999999999999996,-0.8999999999999992,0.9862971476879698
-2.5999999999999996,-0.7999999999999993,0.6856822902391302
-2.5999999999999996,-0.6999999999999993,0.38471916576674253
-2.5999999999999996,-0.5999999999999993,0.08321483977140727
-2.5999999999999996,-0.49999999999999933,-0.219126576713124
-2.5999999999999996,-0.39999999999999936,-0.5227555527082117
-2.5999999999999996,-0.2999999999999994,-0.8283519416405876
-2.5999999999999996,-0.19999999999999937,-1.1369317624116848
-2.5999999999999996,-0.09999999999999937,-1.4499967062404346
-2.5999999999999996,6.38378239159465e-16,-1.76974000692397
-2.5999999999999996,0.10000000000000064,-2.0993245141760744
-2.5999999999999996,0.20000000000000065,-2.4432516178447967
-2.5999999999999996,0.30000000000000066,-2.807839786860368
-2.5999999999999996,0.4000000000000007,-3.2018255163746296
-2.5999999999999996,0.5000000000000007,-3.6370800580389115
-2.5999999999999996,0.6000000000000006,-4.129397907551474
-2.5999999999999996,0.7000000000000006,-4.6992835681797995
-2.5999999999999996,0.8000000000000006,-5.372693877263175
-2.5999999999999996,0.9000000000000006,-6.181845155528351
-2.5999999999999996,1.,-7.267363284322783
-2.5999999999999996,1.1,-8.457189353948577
-2.5999999999999996,1.2,-9.935245419666696
-2.5999999999999996,1.3,-11.777445120448377
-2.5999999999999996,1.4,-14.079141603884556
-2.5999999999999996,1.5,-16.960189135639084
-2.5999999999999996,1.6,-20.571314874201363
-2.5999999999999996,1.7000000000000002,-25.102138448623712
-2.5999999999999996,1.8,-30.791265199357507
-2.5999999999999996,1.9,-37.938989741630614
-2.5999999999999996,2.,-46.92328579123512
-2.5,-2,4.387361529836147
-2.5,-1.9,4.087357482909082
-2.5,-1.7999999999999998,3.787351075006862
-2.5,-1.6999999999999997,3.4873409312284243
-2.5,-1.5999999999999996,3.1873248784853234
-2.5,-1.4999999999999996,2.887299484583028
-2.5,-1.3999999999999995,2.5872593318783603
-2.5,-1.2999999999999994,2.287195887317402
-2.5,-1.1999999999999993,1.9870957145760613
-2.5,-1.0999999999999992,1.6869377009000768
-2.5,-0.9999999999999992,1.3866887482063937
-2.5,-0.8999999999999992,1.0862971476879695
-2.5,-0.7999999999999993,0.7856822902391298
-2.5,-0.6999999999999993,0.48471916576674223
-2.5,-0.5999999999999993,0.18321483977140698
-2.5,-0.49999999999999933,-0.11912657671312435
-2.5,-0.39999999999999936,-0.422755552708212
-2.5,-0.2999999999999994,-0.7283519416405879
-2.5,-0.19999999999999937,-1.0369317624116852
-2.5,-0.09999999999999937,-1.3499967062404348
-2.5,6.38378239159465e-16,-1.6697400069239703
-2.5,0.10000000000000064,-1.9993245141760747
-2.5,0.20000000000000065,-2.343251617844797
-2.5,0.30000000000000066,-2.7078397868603683
-2.5,0.4000000000000007,-3.10182551637463
-2.5,0.5000000000000007,-3.537080058038912
-2.5,0.6000000000000006,-4.029397907551474
-2.5,0.7000000000000006,-4.5992835681798
-2.5,0.8000000000000006,-5.272693877263175
-2.5,0.9000000000000006,-6.0818451555283515
-2.5,1.,-7.167363284322783
-2.5,1.1,-8.357189353948577
-2.5,1.2,-9.835245419666697
-2.5,1.3,-11.677445120448377
-2.5,1.4,-13.979141603884557
-2.5,1.5,-16.860189135639082
-2.5,1.6,-20.471314874201365
-2.5,1.7000000000000002,-25.00213844862371
-2.5,1.8,-30.69126519935751
-2.5,1.9,-37.83898974163061
-2.5,2.,-46.823285791235115
-2.4,-2,4.4873615298361464
-2.4,-1.9,4.187357482909083
-2.4,-1.7999999999999998,3.8873510750068623
-2.4,-1.6999999999999997,3.5873409312284243
-2.4,-1.5999999999999996,3.2873248784853235
-2.4,-1.4999999999999996,2.987299484583028
-2.4,-1.3999999999999995,2.6872593318783604
-2.4,-1.2999999999999994,2.387195887317402
-2.4,-1.1999999999999993,2.087095714576061
-2.4,-1.0999999999999992,1.7869377009000769
-2.4,-0.9999999999999992,1.4866887482063937
-2.4,-0.8999999999999992,1.1862971476879696
-2.4,-0.7999999999999993,0.8856822902391299
-2.4,-0.6999999999999993,0.5847191657667423
-2.4,-0.5999999999999993,0.28321483977140705
-2.4,-0.49999999999999933,-0.01912657671312427
-2.4,-0.39999999999999936,-0.32275555270821193
-2.4,-0.2999999999999994,-0.6283519416405878
-2.4,-0.19999999999999937,-0.9369317624116851
-2.4,-0.09999999999999937,-1.249996706240435
-2.4,6.38378239159465e-16,-1.5697400069239702
-2.4,0.10000000000000064,-1.8993245141760746
-2.4,0.20000000000000065,-2.243251617844797
-2.4,0.30000000000000066,-2.607839786860368
-2.4,0.4000000000000007,-3.00182551637463
-2.4,0.5000000000000007,-3.4370800580389123
-2.4,0.6000000000000006,-3.9293979075514742
-2.4,0.7000000000000006,-4.499283568179799
-2.4,0.8000000000000006,-5.172693877263176
-2.4,0.9000000000000006,-5.981845155528352
-2.4,1.,-7.0673632843227825
-2.4,1.1,-8.257189353948577
-2.4,1.2,-9.735245419666695
-2.4,1.3,-11.577445120448376
-2.4,1.4,-13.879141603884557
-2.4,1.5,-16.760189135639084
-2.4,1.6,-20.371314874201364
-2.4,1.7000000000000002,-24.902138448623713
-2.4,1.8,-30.591265199357508
-2.4,1.9,-37.73898974163061
-2.4,2.,-46.72328579123512
-2.3,-2,4.587361529836147
-2.3,-1.9,4.287357482909083
-2.3,-1.7999999999999998,3.9873510750068624
-2.3,-1.6999999999999997,3.6873409312284244
-2.3,-1.5999999999999996,3.387324878485323
-2.3,-1.4999999999999996,3.087299484583028
-2.3,-1.3999999999999995,2.7872593318783605
-2.3,-1.2999999999999994,2.487195887317402
-2.3,-1.1999999999999993,2.1870957145760612
-2.3,-1.0999999999999992,1.8869377009000767
-2.3,-0.9999999999999992,1.5866887482063938
-2.3,-0.8999999999999992,1.2862971476879697
-2.3,-0.7999999999999993,0.98568229023913
-2.3,-0.6999999999999993,0.6847191657667423
-2.3,-0.5999999999999993,0.38321483977140713
-2.3,-0.49999999999999933,0.08087342328687581
-2.3,-0.39999999999999936,-0.22275555270821185
-2.3,-0.2999999999999994,-0.5283519416405879
-2.3,-0.19999999999999937,-0.836931762411685
-2.3,-0.09999999999999937,-1.1499967062404348
-2.3,6.38378239159465e-16,-1.46974000692397
-2.3,0.10000000000000064,-1.7993245141760745
-2.3,0.20000000000000065,-2.143251617844797
-2.3,0.30000000000000066,-2.507839786860368
-2.3,0.4000000000000007,-2.90182551637463
-2.3,0.5000000000000007,-3.3370800580389117
-2.3,0.6000000000000006,-3.829397907551474
-2.3,0.7000000000000006,-4.3992835681798
-2.3,0.8000000000000006,-5.072693877263175
-2.3,0.9000000000000006,-5.881845155528351
-2.3,1.,-6.967363284322783
-2.3,1.1,-8.157189353948576
-2.3,1.2,-9.635245419666695
-2.3,1.3,-11.477445120448376
-2.3,1.4,-13.779141603884556
-2.3,1.5,-16.660189135639083
-2.3,1.6,-20.271314874201366
-2.3,1.7000000000000002,-24.80213844862371
-2.3,1.8,-30.49126519935751
-2.3,1.9,-37.63898974163061
-2.3,2.,-46.62328579123512
-2.2,-2,4.687361529836147
-2.2,-1.9,4.387357482909082
-2.2,-1.7999999999999998,4.087351075006862
-2.2,-1.6999999999999997,3.787340931228424
-2.2,-1.5999999999999996,3.4873248784853232
-2.2,-1.4999999999999996,3.187299484583028
-2.2,-1.3999999999999995,2.88725933187836
-2.2,-1.2999999999999994,2.5871958873174017
-2.2,-1.1999999999999993,2.287095714576061
-2.2,-1.0999999999999992,1.9869377009000766
-2.2,-0.9999999999999992,1.6866887482063935
-2.2,-0.8999999999999992,1.3862971476879693
-2.2,-0.7999999999999993,1.0856822902391297
-2.2,-0.6999999999999993,0.784719165766742
-2.2,-0.5999999999999993,0.4832148397714068
-2.2,-0.49999999999999933,0.1808734232868755
-2.2,-0.39999999999999936,-0.12275555270821219
-2.2,-0.2999999999999994,-0.4283519416405881
-2.2,-0.19999999999999937,-0.7369317624116853
-2.2,-0.09999999999999937,-1.049996706240435
-2.2,6.38378239159465e-16,-1.3697400069239702
-2.2,0.10000000000000064,-1.6993245141760749
-2.2,0.20000000000000065,-2.0432516178447973
-2.2,0.30000000000000066,-2.4078397868603685
-2.2,0.4000000000000007,-2.80182551637463
-2.2,0.5000000000000007,-3.2370800580389125
-2.2,0.6000000000000006,-3.729397907551474
-2.2,0.7000000000000006,-4.2992835681798
-2.2,0.8000000000000006,-4.9726938772631755
-2.2,0.9000000000000006,-5.781845155528352
-2.2,1.,-6.867363284322783
-2.2,1.1,-8.057189353948576
-2.2,1.2,-9.535245419666696
-2.2,1.3,-11.377445120448376
-2.2,1.4,-13.679141603884556
-2.2,1.5,-16.560189135639085
-2.2,1.6,-20.171314874201364
-2.2,1.7000000000000002,-24.702138448623714
-2.2,1.8,-30.39126519935751
-2.2,1.9,-37.538989741630616
-2.2,2.,-46.52328579123512
-2.0999999999999996,-2,4.787361529836147
-2.0999999999999996,-1.9,4.487357482909083
-2.0999999999999996,-1.7999999999999998,4.1873510750068625
-2.0999999999999996,-1.6999999999999997,3.8873409312284246
-2.0999999999999996,-1.5999999999999996,3.5873248784853238
-2.0999999999999996,-1.4999999999999996,3.2872994845830283
-2.0999999999999996,-1.3999999999999995,2.9872593318783607
-2.0999999999999996,-1.2999999999999994,2.6871958873174018
-2.0999999999999996,-1.1999999999999993,2.3870957145760614
-2.0999999999999996,-1.0999999999999992,2.086937700900077
-2.0999999999999996,-0.9999999999999992,1.786688748206394
-2.0999999999999996,-0.8999999999999992,1.4862971476879698
-2.0999999999999996,-0.7999999999999993,1.1856822902391302
-2.0999999999999996,-0.6999999999999993,0.8847191657667426
-2.0999999999999996,-0.5999999999999993,0.5832148397714073
-2.0999999999999996,-0.49999999999999933,0.2808734232868759
-2.0999999999999996,-0.39999999999999936,-0.02275555270821171
-2.0999999999999996,-0.2999999999999994,-0.3283519416405877
-2.0999999999999996,-0.19999999999999937,-0.6369317624116848
-2.0999999999999996,-0.09999999999999937,-0.9499967062404345
-2.0999999999999996,6.38378239159465e-16,-1.26974000692397
-2.0999999999999996,0.10000000000000064,-1.5993245141760744
-2.0999999999999996,0.20000000000000065,-1.943251617844797
-2.0999999999999996,0.30000000000000066,-2.307839786860368
-2.0999999999999996,0.4000000000000007,-2.7018255163746296
-2.0999999999999996,0.5000000000000007,-3.137080058038912
-2.0999999999999996,0.6000000000000006,-3.629397907551474
-2.0999999999999996,0.7000000000000006,-4.1992835681797995
-2.0999999999999996,0.8000000000000006,-4.872693877263175
-2.0999999999999996,0.9000000000000006,-5.681845155528351
-2.0999999999999996,1.,-6.767363284322783
-2.0999999999999996,1.1,-7.957189353948577
-2.0999999999999996,1.2,-9.435245419666696
-2.0999999999999996,1.3,-11.277445120448377
-2.0999999999999996,1.4,-13.579141603884556
-2.0999999999999996,1.5,-16.460189135639084
-2.0999999999999996,1.6,-20.071314874201363
-2.0999999999999996,1.7000000000000002,-24.602138448623712
-2.0999999999999996,1.8,-30.291265199357507
-2.0999999999999996,1.9,-37.438989741630614
-2.0999999999999996,2.,-46.42328579123512
-2.,-2,4.887361529836147
-2.,-1.9,4.587357482909082
-2.,-1.7999999999999998,4.287351075006862
-2.,-1.6999999999999997,3.9873409312284243
-2.,-1.5999999999999996,3.6873248784853234
-2.,-1.4999999999999996,3.387299484583028
-2.,-1.3999999999999995,3.0872593318783603
-2.,-1.2999999999999994,2.7871958873174014
-2.,-1.1999999999999993,2.487095714576061
-2.,-1.0999999999999992,2.1869377009000766
-2.,-0.9999999999999992,1.8866887482063937
-2.,-0.8999999999999992,1.5862971476879695
-2.,-0.7999999999999993,1.2856822902391298
-2.,-0.6999999999999993,0.9847191657667422
-2.,-0.5999999999999993,0.683214839771407
-2.,-0.49999999999999933,0.3808734232868756
-2.,-0.39999999999999936,0.07724444729178793
-2.,-0.2999999999999994,-0.22835194164058795
-2.,-0.19999999999999937,-0.5369317624116852
-2.,-0.09999999999999937,-0.8499967062404348
-2.,6.38378239159465e-16,-1.1697400069239703
-2.,0.10000000000000064,-1.4993245141760747
-2.,0.20000000000000065,-1.843251617844797
-2.,0.30000000000000066,-2.2078397868603683
-2.,0.4000000000000007,-2.60182551637463
-2.,0.5000000000000007,-3.0370800580389123
-2.,0.6000000000000006,-3.5293979075514743
-2.,0.7000000000000006,-4.0992835681798
-2.,0.8000000000000006,-4.772693877263175
-2.,0.9000000000000006,-5.5818451555283515
-2.,1.,-6.667363284322783
-2.,1.1,-7.857189353948577
-2.,1.2,-9.335245419666697
-2.,1.3,-11.177445120448377
-2.,1.4,-13.479141603884557
-2.,1.5,-16.360189135639082
-2.,1.6,-19.971314874201365
-2.,1.7000000000000002,-24.50213844862371
-2.,1.8,-30.19126519935751
-2.,1.9,-37.33898974163061
-2.,2.,-46.323285791235115
-1.9,-2,4.985365305365343
-1.9,-1.9,4.685361221830128
-1.9,-1.7999999999999998,4.385354757771612
-1.9,-1.6999999999999997,4.0853445260513555
-1.9,-1.5999999999999996,3.7853283322665594
-1.9,-1.4999999999999996,3.4853027152418896
-1.9,-1.3999999999999995,3.1852622124155796
-1.9,-1.2999999999999994,2.8851982131709857
-1.9,-1.1999999999999993,2.585097167342806
-1.9,-1.0999999999999992,2.2849377835761326
-1.9,-0.9999999999999992,1.9846866922620299
-1.9,-0.8999999999999992,1.6842917326456681
-1.9,-0.7999999999999993,1.383671656483707
-1.9,-0.6999999999999993,1.082700444902423
-1.9,-0.5999999999999993,0.7811836575357632
-1.9,-0.49999999999999933,0.4788231546357922
-1.9,-0.39999999999999936,0.17516518826357527
-1.9,-0.2999999999999994,-0.1304748578876103
-1.9,-0.19999999999999937,-0.4391197110707501
-1.9,-0.09999999999999937,-0.7522804315040371
-1.9,6.38378239159465e-16,-1.0721629716352894
-1.9,0.10000000000000064,-1.4019471776093553
-1.9,0.20000000000000065,-1.74615673384953
-1.9,0.30000000000000066,-2.1111389043169777
-1.9,0.4000000000000007,-2.505666850827368
-1.9,0.5000000000000007,-2.941657432980399
-1.9,0.6000000000000006,-3.43496085331093
-1.9,0.7000000000000006,-4.006146863890314
-1.9,0.8000000000000006,-4.681246926572765
-1.9,0.9000000000000006,-5.492563289049941
-1.9,1.0000000000000007,-6.4798427481166305
-1.9,1.1,-7.691532142422043
-1.9,1.2000000000000002,-9.190302643143813
-1.9,1.3000000000000003,-11.051213947994992
-1.9,1.4000000000000004,-13.370454748987102
-1.9,1.5000000000000004,-16.26869583693249
-1.9,1.6000000000000005,-19.897479965046283
-1.9,1.7000000000000006,-24.44726287590741
-1.9,1.8000000000000007,-30.157528395001744
-1.9,1.9000000000000008,-37.329510765464015
-1.9,2.000000000000001,-46.34219558312127
-1.7999999999999998,-2,5.084847355634104
-1.7999999999999998,-1.9,4.7848432626729345
-1.7999999999999998,-1.7999999999999998,4.484836783776775
-1.7999999999999998,-1.6999999999999997,4.184826528602503
-1.7999999999999998,-1.5999999999999996,3.8848102980115016
-1.7999999999999998,-1.4999999999999996,3.5847846225951683
-1.7999999999999998,-1.3999999999999995,3.2847440274670823
-1.7999999999999998,-1.2999999999999994,2.984679884074299
-1.7999999999999998,-1.1999999999999993,2.684578608860623
-1.7999999999999998,-1.0999999999999992,2.3844188663432426
-1.7999999999999998,-0.9999999999999992,2.084167213390217
-1.7999999999999998,-0.8999999999999992,1.783771375946982
-1.7999999999999998,-0.7999999999999993,1.4831499340009937
-1.7999999999999998,-0.6999999999999993,1.1821766063674286
-1.7999999999999998,-0.5999999999999993,0.8806565585421434
-1.7999999999999998,-0.49999999999999933,0.5782910635820634
-1.7999999999999998,-0.39999999999999936,0.2746255147557261
-1.7999999999999998,-0.2999999999999994,-0.031025944224338912
-1.7999999999999998,-0.19999999999999937,-0.3396877961964647
-1.7999999999999998,-0.09999999999999937,-0.65287353869762
-1.7999999999999998,6.38378239159465e-16,-0.9727924399661338
-1.7999999999999998,0.10000000000000064,-1.302628768928321
-1.7999999999999998,0.20000000000000065,-1.6469120046633916
-1.7999999999999998,0.30000000000000066,-2.0119968831505584
-1.7999999999999998,0.4000000000000007,-2.406666053924675
-1.7999999999999998,0.5000000000000007,-2.842848191868765
-1.7999999999999998,0.6000000000000006,-3.336407808127012
-1.7999999999999998,0.7000000000000006,-3.907931378499374
-1.7999999999999998,0.8000000000000006,-4.583469334546803
-1.7999999999999998,0.9000000000000006,-5.3953455808737525
-1.7999999999999998,1.0000000000000007,-6.383333046428512
-1.7999999999999998,1.1,-7.595920131271499
-1.7999999999999998,1.2000000000000002,-9.09580039157138
-1.7999999999999998,1.3000000000000003,-10.958105254587807
-1.7999999999999998,1.4000000000000004,-13.279087691654498
-1.7999999999999998,1.5000000000000004,-16.17949517474446
-1.7999999999999998,1.6000000000000005,-19.81096020830792
-1.7999999999999998,1.7000000000000006,-24.36404074560907
-1.7999999999999998,1.8000000000000007,-30.078332318104668
-1.7999999999999998,1.9000000000000008,-37.25518338063235
-1.7999999999999998,2.000000000000001,-46.27368279960334
-1.6999999999999997,-2,5.184194663173909
-1.6999999999999997,-1.9,4.884190558377562
-1.6999999999999997,-1.7999999999999998,4.584184060683402
-1.6999999999999997,-1.6999999999999997,4.284173775837729
-1.6999999999999997,-1.5999999999999996,3.9841574984462707
-1.6999999999999997,-1.4999999999999996,3.6841317492137127
-1.6999999999999997,-1.3999999999999995,3.3840910374684623
-1.6999999999999997,-1.2999999999999994,3.0840267103377643
-1.6999999999999997,-1.1999999999999993,2.7839251459545302
-1.6999999999999997,-1.0999999999999992,2.4837649498014427
-1.6999999999999997,-0.9999999999999992,2.183512585357642
-1.6999999999999997,-0.8999999999999992,1.8831156377903007
-1.6999999999999997,-0.7999999999999993,1.582492467628708
-1.6999999999999997,-0.6999999999999993,1.2815164632355904
-1.6999999999999997,-0.5999999999999993,0.9799922901358257
-1.6999999999999997,-0.49999999999999933,0.6776204807998802
-1.6999999999999997,-0.39999999999999936,0.3739453415711951
-1.6999999999999997,-0.2999999999999994,0.06827944972574944
-1.6999999999999997,-0.19999999999999937,-0.24040389569952952
-1.6999999999999997,-0.09999999999999937,-0.5536212723459738
-1.6999999999999997,6.38378239159465e-16,-0.8735861321828372
-1.6999999999999997,0.10000000000000064,-1.203488325709931
-1.6999999999999997,0.20000000000000065,-1.5478646396437166
-1.6999999999999997,0.30000000000000066,-1.913079226649275
-1.6999999999999997,0.4000000000000007,-2.307926681790302
-1.6999999999999997,0.5000000000000007,-2.7443505416960607
-1.6999999999999997,0.6000000000000006,-3.2382332715343587
-1.6999999999999997,0.7000000000000006,-3.810182294235559
-1.6999999999999997,0.8000000000000006,-4.486271711740277
-1.6999999999999997,0.9000000000000006,-5.298852330483288
-1.6999999999999997,1.0000000000000007,-6.287729390953662
-1.6999999999999997,1.1,-7.501442598583647
-1.6999999999999997,1.2000000000000002,-9.002712286391006
-1.6999999999999997,1.3000000000000003,-10.86675748749867
-1.6999999999999997,1.4000000000000004,-13.189907885087425
-1.6999999999999997,1.5000000000000004,-16.09300072635967
-1.6999999999999997,1.6000000000000005,-19.727770732240238
-1.6999999999999997,1.7000000000000006,-24.28488750688753
-1.6999999999999997,1.8000000000000007,-30.00406059677874
-1.6999999999999997,1.9000000000000008,-37.186741261323355
-1.6999999999999997,2.000000000000001,-46.21208670365429
-1.5999999999999996,-2,5.283371967031183
-1.5999999999999996,-1.9,4.983367847488778
-1.5999999999999996,-1.7999999999999998,4.683361325834262
-1.5999999999999996,-1.6999999999999997,4.383351004234411
-1.5999999999999996,-1.5999999999999996,4.08333466704574
-1.5999999999999996,-1.4999999999999996,3.7833088250780857
-1.5999999999999996,-1.3999999999999995,3.483268098862385
-1.5999999999999996,-1.2999999999999994,3.1832034044993067
-1.5999999999999996,-1.1999999999999993,2.883101474096388
-1.5999999999999996,-1.0999999999999992,2.5829407026235276
-1.5999999999999996,-0.9999999999999992,2.28268743736571
-1.5999999999999996,-0.8999999999999992,1.9822890829014654
-1.5999999999999996,-0.7999999999999993,1.6816637234643184
-1.5999999999999996,-0.6999999999999993,1.3806843276255982
-1.5999999999999996,-0.5999999999999993,1.0791549293795366
-1.5999999999999996,-0.49999999999999933,0.7767751226285404
-1.5999999999999996,-0.39999999999999936,0.473087838463365
-1.5999999999999996,-0.2999999999999994,0.1674036723994022
-1.5999999999999996,-0.19999999999999937,-0.14130688263538793
-1.5999999999999996,-0.09999999999999937,-0.4545642944948612
-1.5999999999999996,6.38378239159465e-16,-0.7745873039749517
-1.5999999999999996,0.10000000000000064,-1.1045728078041948
-1.5999999999999996,0.20000000000000065,-1.4490668121498818
-1.5999999999999996,0.30000000000000066,-1.8144453396081506
-1.5999999999999996,0.4000000000000007,-2.209518025075413
-1.5999999999999996,0.5000000000000007,-2.6462470842959323
-1.5999999999999996,0.6000000000000006,-3.1405375145622756
-1.5999999999999996,0.7000000000000006,-3.713022912144143
-1.5999999999999996,0.8000000000000006,-4.38980684123109
-1.5999999999999996,0.9000000000000006,-5.203273404310776
-1.5999999999999996,1.0000000000000007,-6.193267531414332
-1.5999999999999996,1.1,-7.4083919123174855
-1.5999999999999996,1.2000000000000002,-8.911398316303181
-1.5999999999999996,1.3000000000000003,-10.777611724645775
-1.5999999999999996,1.4000000000000004,-13.103451636183953
-1.5999999999999996,1.5000000000000004,-16.00985750855142
-1.5999999999999996,1.6000000000000005,-19.648675617815062
-1.5999999999999996,1.7000000000000006,-24.21068930175835
-1.5999999999999996,1.8000000000000007,-29.93571028612699
-1.5999999999999996,1.9000000000000008,-37.12525697322762
-1.5999999999999996,2.000000000000001,-46.158482191096525
-1.4999999999999996,-2,5.382334657240702
-1.4999999999999996,-1.9,5.082330519727508
-1.4999999999999996,-1.7999999999999998,4.782323966683961
-1.4999999999999996,-1.6999999999999997,4.482313598516524
-1.4999999999999996,-1.5999999999999996,4.182297186033971
-1.4999999999999996,-1.4999999999999996,3.8822712240641826
-1.4999999999999996,-1.3999999999999995,3.5822301769262355
-1.4999999999999996,-1.2999999999999994,3.282165320354703
-1.4999999999999996,-1.1999999999999993,2.9820629250236874
-1.4999999999999996,-1.0999999999999992,2.6819014236087204
-1.4999999999999996,-0.9999999999999992,2.381647015254001
-1.4999999999999996,-0.8999999999999992,2.081246874852739
-1.4999999999999996,-0.7999999999999993,1.7806187376507463
-1.4999999999999996,-0.6999999999999993,1.4796350386537347
-1.4999999999999996,-0.5999999999999993,1.1780990104748137
-1.4999999999999996,-0.49999999999999933,0.875709059658982
-1.4999999999999996,-0.39999999999999936,0.572006370543919
-1.4999999999999996,-0.2999999999999994,0.2662990312592083
-1.4999999999999996,-0.19999999999999937,-0.042446018245477314
-1.4999999999999996,-0.09999999999999937,-0.35575416925254083
-1.4999999999999996,6.38378239159465e-16,-0.6758508503879813
-1.4999999999999996,0.10000000000000064,-1.005941873526829
-1.4999999999999996,0.20000000000000065,-1.3505848461825203
-1.4999999999999996,0.30000000000000066,-1.71617079191192
-1.4999999999999996,0.4000000000000007,-2.1115282713396977
-1.4999999999999996,0.5000000000000007,-2.5486429678602582
-1.4999999999999996,0.6000000000000006,-3.0434481068990675
-1.4999999999999996,0.7000000000000006,-3.616609938769482
-1.4999999999999996,0.8000000000000006,-4.29426855554668
-1.4999999999999996,0.9000000000000006,-5.108849010607413
-1.4999999999999996,1.0000000000000007,-6.100244711111414
-1.4999999999999996,1.1,-7.3171349355085376
-1.4999999999999996,1.2000000000000002,-8.82230737068058
-1.4999999999999996,1.3000000000000003,-10.69121338180175
-1.4999999999999996,1.4000000000000004,-13.020374681323794
-1.4999999999999996,1.5000000000000004,-15.93084214094733
-1.4999999999999996,1.6000000000000005,-19.574575376553145
-1.4999999999999996,1.7000000000000006,-24.14245906558657
-1.4999999999999996,1.8000000000000007,-29.874370511024676
-1.4999999999999996,1.9000000000000008,-37.07182111227546
-1.4999999999999996,2.000000000000001,-46.11383326339147
-1.3999999999999995,-2,5.4810262365192886
-1.3999999999999995,-1.9,5.181022058484236
-1.3999999999999995,-1.7999999999999998,4.881015468222063
-1.3999999999999995,-1.6999999999999997,4.581005038200312
-1.3999999999999995,-1.5999999999999996,4.280988529919374
-1.3999999999999995,-1.4999999999999996,3.9809624166375124
-1.3999999999999995,-1.3999999999999995,3.6809211308298306
-1.3999999999999995,-1.2999999999999994,3.380855898291114
-1.3999999999999995,-1.1999999999999993,3.080752911339578
-1.3999999999999995,-1.0999999999999992,2.7805904811604107
-1.3999999999999995,-0.9999999999999992,2.4803346186320834
-1.3999999999999995,-0.8999999999999992,2.1799322076634287
-1.3999999999999995,-0.7999999999999993,1.8793005368079394
-1.3999999999999995,-0.6999999999999993,1.5783113662622221
-1.3999999999999995,-0.5999999999999993,1.2767669096200234
-1.3999999999999995,-0.49999999999999933,0.9743640618517021
-1.3999999999999995,-0.39999999999999936,0.6706417981953737
-1.3999999999999995,-0.2999999999999994,0.3649050171058253
-1.3999999999999995,-0.19999999999999937,0.05611619601309091
-1.3999999999999995,-0.09999999999999937,-0.257256413500673
-1.3999999999999995,6.38378239159465e-16,-0.5774465865166093
-1.3999999999999995,0.10000000000000064,-0.9076714233256118
-1.3999999999999995,0.20000000000000065,-1.252503267258924
-1.3999999999999995,0.30000000000000066,-1.618351981601548
-1.3999999999999995,0.4000000000000007,-2.0140699750356137
-1.3999999999999995,0.5000000000000007,-2.4516723979255635
-1.3999999999999995,0.6000000000000006,-2.947127772091985
-1.3999999999999995,0.7000000000000006,-3.5211429952478697
-1.3999999999999995,0.8000000000000006,-4.199903194572768
-1.3999999999999995,0.9000000000000006,-5.015883426325088
-1.3999999999999995,1.0000000000000007,-6.009035645981215
-1.3999999999999995,1.1,-7.228131195939064
-1.3999999999999995,1.2000000000000002,-8.735997028207983
-1.3999999999999995,1.3000000000000003,-10.608232302829123
-1.3999999999999995,1.4000000000000004,-12.941469976101288
-1.3999999999999995,1.5000000000000004,-15.856873727533253
-1.3999999999999995,1.6000000000000005,-19.506503389709344
-1.3999999999999995,1.7000000000000006,-24.081307157308775
-1.3999999999999995,1.8000000000000007,-29.82115191478721
-1.3999999999999995,1.9000000000000008,-37.02741352374534
-1.3999999999999995,2.000000000000001,-46.07879553998865
-1.2999999999999994,-2,5.579374951153942
-1.2999999999999994,-1.9,5.279370754731984
-1.2999999999999994,-1.7999999999999998,4.979364116796522
-1.2999999999999994,-1.6999999999999997,4.679353608335586
-1.2999999999999994,-1.5999999999999996,4.379336977734284
-1.2999999999999994,-1.4999999999999996,4.079310671427585
-1.2999999999999994,-1.3999999999999995,3.779269080991062
-1.2999999999999994,-1.2999999999999994,3.4792033688002544
-1.2999999999999994,-1.1999999999999993,3.179099627365069
-1.2999999999999994,-1.0999999999999992,2.878936013074706
-1.2999999999999994,-0.9999999999999992,2.5786782956188707
-1.2999999999999994,-0.8999999999999992,2.27827298844253
-1.2999999999999994,-0.7999999999999993,1.9776368123858747
-1.2999999999999994,-0.6999999999999993,1.6766406647164112
-1.2999999999999994,-0.5999999999999993,1.3750854644436263
-1.2999999999999994,-0.49999999999999933,1.0726661824774497
-1.2999999999999994,-0.39999999999999936,0.7689189788902793
-1.2999999999999994,-0.2999999999999994,0.4631447021724047
-1.2999999999999994,-0.19999999999999937,0.15430006769905313
-1.2999999999999994,-0.09999999999999937,-0.15915447300127247
-1.2999999999999994,6.38378239159465e-16,-0.47946354461286733
-1.2999999999999994,0.10000000000000064,-0.8098584638006098
-1.2999999999999994,0.20000000000000065,-1.1549301561852172
-1.2999999999999994,0.30000000000000066,-1.5211122995204431
-1.2999999999999994,0.4000000000000007,-1.9172873025391135
-1.2999999999999994,0.5000000000000007,-2.355507274419497
-1.2999999999999994,0.6000000000000006,-2.8517847923608177
-1.2999999999999994,0.7000000000000006,-3.426877079562581
-1.2999999999999994,0.8000000000000006,-4.107024465719569
-1.2999999999999994,0.9000000000000006,-4.924762411218335
-1.2999999999999994,1.0000000000000007,-5.920112408718547
-1.2999999999999994,1.1,-7.141954673993712
-1.2999999999999994,1.2000000000000002,-8.653155861570976
-1.2999999999999994,1.3000000000000003,-10.52948288613101
-1.2999999999999994,1.4000000000000004,-12.867680834156012
-1.2999999999999994,1.5000000000000004,-15.78901211591105
-1.2999999999999994,1.6000000000000005,-19.44559736713367
-1.2999999999999994,1.7000000000000006,-24.028369905694063
-1.2999999999999994,1.8000000000000007,-29.777054474916635
-1.2999999999999994,1.9000000000000008,-36.992699555068164
-1.2999999999999994,2.000000000000001,-46.05345641736423
-1.1999999999999993,-2,5.677289663346674
-1.1999999999999993,-1.9,5.377285429130413
-1.1999999999999993,-1.7999999999999998,5.0772787280886345
-1.1999999999999993,-1.6999999999999997,4.777268120434097
-1.1999999999999993,-1.5999999999999996,4.477251333256918
-1.1999999999999993,-1.4999999999999996,4.177224779798585
-1.1999999999999993,-1.3999999999999995,3.8771827997206962
-1.1999999999999993,-1.2999999999999994,3.577116473363528
-1.1999999999999993,-1.1999999999999993,3.277011766122179
-1.1999999999999993,-1.0999999999999992,2.976846635659831
-1.1999999999999993,-0.9999999999999992,2.6765865439739405
-1.1999999999999993,-0.8999999999999992,2.3761775303953634
-1.1999999999999993,-0.7999999999999993,2.0755355892108405
-1.1999999999999993,-0.6999999999999993,1.774530516219109
-1.1999999999999993,-0.5999999999999993,1.472961574548427
-1.1999999999999993,-0.49999999999999933,1.1705212791672952
-1.1999999999999993,-0.39999999999999936,0.8667421993052796
-1.1999999999999993,-0.2999999999999994,0.5609200187836669
-1.1999999999999993,-0.19999999999999937,0.25200416691483085
-1.1999999999999993,-0.09999999999999937,-0.06155497347145084
-1.1999999999999993,6.38378239159465e-16,-0.38201566077370924
-1.1999999999999993,0.10000000000000064,-0.7126272838358018
-1.1999999999999993,0.20000000000000065,-1.0580042804130079
-1.1999999999999993,0.30000000000000066,-1.424610383486013
-1.1999999999999993,0.4000000000000007,-1.8213657411300215
-1.1999999999999993,0.5000000000000007,-2.2603687372508103
-1.1999999999999993,0.6000000000000006,-2.7576867962570817
-1.1999999999999993,0.7000000000000006,-3.3341390230628845
-1.1999999999999993,0.8000000000000006,-4.016032802321313
-1.1999999999999993,0.9000000000000006,-4.835975322460239
-1.1999999999999993,1.0000000000000007,-5.834068865143129
-1.1999999999999993,1.1,-7.05931905272868
-1.1999999999999993,1.2000000000000002,-8.574626663026665
-1.1999999999999993,1.3000000000000003,-10.455940210723355
-1.1999999999999993,1.4000000000000004,-12.800101588328808
-1.1999999999999993,1.5000000000000004,-15.72843043937052
-1.1999999999999993,1.6000000000000005,-19.393026682371286
-1.1999999999999993,1.7000000000000006,-23.98467291286729
-1.1999999999999993,1.8000000000000007,-29.742755500711787
-1.1999999999999993,1.9000000000000008,-36.967759431406684
-1.1999999999999993,2.000000000000001,-46.037080466929964
-1.0999999999999992,-2,5.774654124225737
-1.0999999999999992,-1.9,5.474649836532769
-1.0999999999999992,-1.7999999999999998,5.1746430546618285
-1.0999999999999992,-1.6999999999999997,4.874632319853764
-1.0999999999999992,-1.5999999999999996,4.574615331282128
-1.0999999999999992,-1.4999999999999996,4.2745884598234
-1.0999999999999992,-1.3999999999999995,3.974545978288117
-1.0999999999999992,-1.2999999999999994,3.674478862224457
-1.0999999999999992,-1.1999999999999993,3.374372912755318
-1.0999999999999992,-1.0999999999999992,3.0742058324839747
-1.0999999999999992,-0.9999999999999992,2.773942688072467
-1.0999999999999992,-0.8999999999999992,2.4735289092977153
-1.0999999999999992,-0.7999999999999993,2.172879558435406
-1.0999999999999992,-0.6999999999999993,1.871863016654712
-1.0999999999999992,-0.5999999999999993,1.5702764240505744
-1.0999999999999992,-0.49999999999999933,1.2678091476292601
-1.0999999999999992,-0.39999999999999936,0.9639890315990877
-1.0999999999999992,-0.2999999999999994,0.6581055331257267
-1.0999999999999992,-0.19999999999999937,0.34909839777901036
-1.0999999999999992,-0.09999999999999937,0.03540529060647133
-1.0999999999999992,6.38378239159465e-16,-0.28524941157899875
-1.0999999999999992,0.10000000000000064,-0.616138008450532
-1.0999999999999992,0.20000000000000065,-0.9619047578729556
-1.0999999999999992,0.30000000000000066,-1.3290513243608322
-1.0999999999999992,0.4000000000000007,-1.7265452900815315
-1.0999999999999992,0.5000000000000007,-2.166542859538761
-1.0999999999999992,0.6000000000000006,-2.665179317899864
-1.0999999999999992,0.7000000000000006,-3.2433493935859667
-1.0999999999999992,0.8000000000000006,-3.9274405041018334
-1.0999999999999992,0.9000000000000006,-4.7501431676215775
-1.0999999999999992,1.0000000000000007,-5.751649911924141
-1.0999999999999992,1.1,-6.981105107000929
-1.0999999999999992,1.2000000000000002,-8.501426571850018
-1.0999999999999992,1.3000000000000003,-10.388743901816811
-1.0999999999999992,1.4000000000000004,-12.739951557100515
-1.0999999999999992,1.5000000000000004,-15.676340793771507
-1.0999999999999992,1.6000000000000005,-19.349849607134583
-1.0999999999999992,1.7000000000000006,-23.95090802845046
-1.0999999999999992,1.8000000000000007,-29.718324729698374
-1.0999999999999992,1.9000000000000008,-36.95182149762471
-1.0999999999999992,2.000000000000001,-46.0280164645668
-0.9999999999999992,-2,5.8713196284280205
-0.9999999999999992,-1.9,5.571315261964738
-0.9999999999999992,-1.7999999999999998,5.271308391354713
-0.9999999999999992,-1.6999999999999997,4.9712974911101515
-0.9999999999999992,-1.5999999999999996,4.671280241990661
-0.9999999999999992,-1.4999999999999996,4.371252959108019
-0.9999999999999992,-1.3999999999999995,4.07120982866195
-0.9999999999999992,-1.2999999999999994,3.771141690432267
-0.9999999999999992,-1.1999999999999993,3.4710341336905115
-0.9999999999999992,-1.0999999999999992,3.170864531285183
-0.9999999999999992,-0.9999999999999992,2.8705974386329136
-0.9999999999999992,-0.8999999999999992,2.570177498468621
-0.9999999999999992,-0.7999999999999993,2.26951856927149
-0.9999999999999992,-0.6999999999999993,1.9684872073032682
-0.9999999999999992,-0.5999999999999993,1.6668778164751938
-0.9999999999999992,-0.49999999999999933,1.3643757059480615
-0.9999999999999992,-0.39999999999999936,1.0605029316402736
-0.9999999999999992,-0.2999999999999994,0.754540091773646
-0.9999999999999992,-0.19999999999999937,0.44541537570739675
-0.9999999999999992,-0.09999999999999937,0.13154988720580316
-0.9999999999999992,6.38378239159465e-16,-0.18935412712928573
-0.9999999999999992,0.10000000000000064,-0.5205982211316333
-0.9999999999999992,0.20000000000000065,-0.8668643704472184
-0.9999999999999992,0.30000000000000066,-1.2347021574692825
-0.9999999999999992,0.4000000000000007,-1.6331386976872573
-0.9999999999999992,0.5000000000000007,-2.074402160238023
-0.9999999999999992,0.6000000000000006,-2.5747112331980677
-0.9999999999999992,0.7000000000000006,-3.1550516874587218
-0.9999999999999992,0.8000000000000006,-3.841904667985571
-0.9999999999999992,0.9000000000000006,-4.668053231595324
-0.9999999999999992,1.0000000000000007,-5.673784670240941
-0.9999999999999992,1.1,-6.908386270880138
-0.9999999999999992,1.2000000000000002,-8.434755270946363
-0.9999999999999992,1.3000000000000003,-10.32917397964755
-0.9999999999999992,1.4000000000000004,-12.688498390333415
-0.9999999999999992,1.5000000000000004,-15.63384315569496
-0.9999999999999992,1.6000000000000005,-19.31677532979116
-0.9999999999999992,1.7000000000000006,-23.927129288366537
-0.9999999999999992,1.8000000000000007,-29.702941584266085
-0.9999999999999992,1.9000000000000008,-36.94316719801475
-0.9999999999999992,2.000000000000001,-46.023961156389134
-0.8999999999999992,-2,5.967095135438892
-0.8999999999999992,-1.9,5.6670906972484225
-0.8999999999999992,-1.7999999999999998,5.367083676017187
-0.8999999999999992,-1.6999999999999997,5.067072560245042
-0.8999999999999992,-1.5999999999999996,4.767054971083486
-0.8999999999999992,-1.4999999999999996,4.467027151497707
-0.8999999999999992,-1.3999999999999995,4.166983174761367
-0.8999999999999992,-1.2999999999999994,3.8669137037577257
-0.8999999999999992,-1.1999999999999993,3.566804051757462
-0.8999999999999992,-1.0999999999999992,3.266631161479819
-0.8999999999999992,-0.9999999999999992,2.966358784963266
-0.8999999999999992,-0.8999999999999992,2.665930956555626
-0.8999999999999992,-0.7999999999999993,2.365259552408604
-0.8999999999999992,-0.6999999999999993,2.0642088975527173
-0.8999999999999992,-0.5999999999999993,1.7625698424485396
-0.8999999999999992,-0.49999999999999933,1.4600224433864113
-0.8999999999999992,-0.39999999999999936,1.1560810986054764
-0.8999999999999992,-0.2999999999999994,0.850015451211573
-0.8999999999999992,-0.19999999999999937,0.540738314030775
-0.8999999999999992,-0.09999999999999937,0.22664967436973057
-0.8999999999999992,6.38378239159465e-16,-0.0945765850955013
-0.8999999999999992,0.10000000000000064,-0.42627927595945786
-0.8999999999999992,0.20000000000000065,-0.7731883184122507
-0.8999999999999992,0.30000000000000066,-1.141913741866999
-0.8999999999999992,0.4000000000000007,-1.5415571777050154
-0.8999999999999992,0.5000000000000007,-1.9844358320590314
-0.8999999999999992,0.6000000000000006,-2.486869720245392
-0.8999999999999992,0.7000000000000006,-3.0699522024632606
-0.8999999999999992,0.8000000000000006,-3.7602692593613694
-0.8999999999999992,0.9000000000000006,-4.59070033926628
-0.8999999999999992,1.0000000000000007,-5.6016198895587035
-0.8999999999999992,1.1,-6.8424427779950205
-0.8999999999999992,1.2000000000000002,-8.375973328624537
-0.8999999999999992,1.3000000000000003,-10.278570811345165
-0.8999999999999992,1.4000000000000004,-12.64689531339793
-0.8999999999999992,1.5000000000000004,-15.601666694687697
-0.8999999999999992,1.6000000000000005,-19.293833764744154
-0.8999999999999992,1.7000000000000006,-23.912448947322805
-0.8999999999999992,1.8000000000000007,-29.694798321931632
-0.8999999999999992,1.9000000000000008,-36.93941898561528
-0.8999999999999992,2.000000000000001,-46.02260421909415
-0.7999999999999993,-2,6.061733758452426
-0.7999999999999993,-1.9,5.7617292111421365
-0.7999999999999993,-1.7999999999999998,5.461722010523523
-0.7999999999999993,-1.6999999999999997,5.161710611244924
-0.7999999999999993,-1.5999999999999996,4.861692574014492
-0.7999999999999993,-1.4999999999999996,4.561664047199802
-0.7999999999999993,-1.3999999999999995,4.261618955273137
-0.7999999999999993,-1.2999999999999994,3.9615477284700065
-0.7999999999999993,-1.1999999999999993,3.6614353163698263
-0.7999999999999993,-1.0999999999999992,3.3612580966763894
-0.7999999999999993,-0.9999999999999992,3.06097908470901
-0.7999999999999993,-0.8999999999999992,2.7605405537813192
-0.7999999999999993,-0.7999999999999993,2.4598527420055714
-0.7999999999999993,-0.6999999999999993,2.158776727698927
-0.7999999999999993,-0.5999999999999993,1.8570987116303987
-0.7999999999999993,-0.49999999999999933,1.5544918814831463
-0.7999999999999993,-0.39999999999999936,1.2504606543249939
-0.7999999999999993,-0.2999999999999994,0.9442604212963304
-0.7999999999999993,-0.19999999999999937,0.6347840581633797
-0.7999999999999993,-0.09999999999999937,0.32040427582841013
-0.7999999999999993,6.38378239159465e-16,-0.0012415136431948135
-0.7999999999999993,0.10000000000000064,-0.33353978499781256
-0.7999999999999993,0.20000000000000065,-0.6812813733951054
-0.7999999999999993,0.30000000000000066,-1.0511524705412303
-0.7999999999999993,0.4000000000000007,-1.452347527403435
-0.7999999999999993,0.5000000000000007,-1.8972927964803443
-0.7999999999999993,0.6000000000000006,-2.4024290887931663
-0.7999999999999993,0.7000000000000006,-2.988972193712615
-0.7999999999999993,0.8000000000000006,-3.6836178863710747
-0.7999999999999993,0.9000000000000006,-4.519331383399659
-0.7999999999999993,1.0000000000000007,-5.536543066246897
-0.7999999999999993,1.1,-6.784743287310475
-0.7999999999999993,1.2000000000000002,-8.326516977704987
-0.7999999999999993,1.3000000000000003,-10.23815544585361
-0.7999999999999993,1.4000000000000004,-12.615893018355541
-0.7999999999999993,1.5000000000000004,-15.57980320342162
-0.7999999999999993,1.6000000000000005,-19.28004310039955
-0.7999999999999993,1.7000000000000006,-23.904939815073245
-0.7999999999999993,1.8000000000000007,-29.69142221602994
-0.7999999999999993,1.9000000000000008,-36.93823193698835
-0.7999999999999993,2.000000000000001,-46.02229845854889
-0.6999999999999993,-2,6.15491397724068
-0.6999999999999993,-1.9,5.8549092884168985
-0.6999999999999993,-1.7999999999999998,5.554901850735467
-0.6999999999999993,-1.6999999999999997,5.25489006972111
-0.6999999999999993,-1.5999999999999996,4.954871433680267
-0.6999999999999993,-1.4999999999999996,4.654841961930318
-0.6999999999999993,-1.3999999999999995,4.354795380492989
-0.6999999999999993,-1.2999999999999994,4.054721808732078
-0.6999999999999993,-1.1999999999999993,3.7546057116007217
-0.6999999999999993,-1.0999999999999992,3.454422713387638
-0.6999999999999993,-0.9999999999999992,3.15413466477882
-0.6999999999999993,-0.8999999999999992,2.853682048363093
-0.6999999999999993,-0.7999999999999993,2.55297237437612
-0.6999999999999993,-0.6999999999999993,2.2518625978036404
-0.6999999999999993,-0.5999999999999993,1.9501327582845738
-0.6999999999999993,-0.49999999999999933,1.6474469755033296
-0.6999999999999993,-0.39999999999999936,1.3432965167755593
-0.6999999999999993,-0.2999999999999994,1.0369180696940357
-0.6999999999999993,-0.19999999999999937,0.7271784560584623
-0.6999999999999993,-0.09999999999999937,0.4124149210839129
-0.6999999999999993,6.38378239159465e-16,0.09021774519523444
-0.6999999999999993,0.10000000000000064,-0.24286067112240778
-0.6999999999999993,0.20000000000000065,-0.5916885650920468
-0.6999999999999993,0.30000000000000066,-0.9630477302816828
-0.6999999999999993,0.4000000000000007,-1.3662471887881433
-0.6999999999999993,0.5000000000000007,-1.8138443476704893
-0.6999999999999993,0.6000000000000006,-2.3224192465697087
-0.6999999999999993,0.7000000000000006,-2.913317949315097
-0.6999999999999993,0.8000000000000006,-3.6133347533982505
-0.6999999999999993,0.9000000000000006,-4.455481456044572
-0.6999999999999993,1.0000000000000007,-5.4801696488608655
-0.6999999999999993,1.1,-6.736851299502636
-0.6999999999999993,1.2000000000000002,-8.287692940378495
-0.6999999999999993,1.3000000000000003,-10.208698293009675
-0.6999999999999993,1.4000000000000004,-12.595421135612945
-0.6999999999999993,1.5000000000000004,-15.567135998570162
-0.6999999999999993,1.6000000000000005,-19.27331417871061
-0.6999999999999993,1.7000000000000006,-23.90200749469747
-0.6999999999999993,1.8000000000000007,-29.690430373172337
-0.6999999999999993,1.9000000000000008,-36.937988287983444
-0.6999999999999993,2.000000000000001,-46.02225833268652
-0.5999999999999993,-2,6.246212499613149
-0.5999999999999993,-1.9,5.946207591139215
-0.5999999999999993,-1.7999999999999998,5.646199825897456
-0.5999999999999993,-1.6999999999999997,5.346187529632837
-0.5999999999999993,-1.5999999999999996,5.046168078289884
-0.5999999999999993,-1.4999999999999996,4.746137319292056
-0.5999999999999993,-1.3999999999999995,4.446088710474726
-0.5999999999999993,-1.2999999999999994,4.146011948239617
-0.5999999999999993,-1.1999999999999993,3.845890839011521
-0.5999999999999993,-1.0999999999999992,3.5456999851680413
-0.5999999999999993,-0.9999999999999992,3.245399658754271
-0.5999999999999993,-0.8999999999999992,2.9449279205402243
-0.5999999999999993,-0.7999999999999993,2.6441885914206296
-0.5999999999999993,-0.6999999999999993,2.3430330704328233
-0.5999999999999993,-0.5999999999999993,2.0412331172892264
-0.5999999999999993,-0.49999999999999933,1.7384406967063053
-0.5999999999999993,-0.39999999999999936,1.4341295282111992
-0.5999999999999993,-0.2999999999999994,1.127511457397937
-0.5999999999999993,-0.19999999999999937,0.8174189129818632
-0.5999999999999993,-0.09999999999999937,0.5021426551786213
-0.5999999999999993,6.38378239159465e-16,0.1792117413622349
-0.5999999999999993,0.10000000000000064,-0.15489997980499287
-0.5999999999999993,0.20000000000000065,-0.5051588589513841
-0.5999999999999993,0.30000000000000066,-0.8784656806167844
-0.5999999999999993,0.4000000000000007,-1.2842683625017222
-0.5999999999999993,0.5000000000000007,-1.735276799158265
-0.5999999999999993,0.6000000000000006,-2.2482211632341333
-0.5999999999999993,0.7000000000000006,-2.8445669160627722
-0.5999999999999993,0.8000000000000006,-3.5511608402680728
-0.5999999999999993,0.9000000000000006,-4.400968867524411
-0.5999999999999993,1.0000000000000007,-5.434237306026358
-0.5999999999999993,1.1,-6.70017941035142
-0.5999999999999993,1.2000000000000002,-8.260280902256776
-0.5999999999999993,1.3000000000000003,-10.190024037712696
-0.5999999999999993,1.4000000000000004,-12.584164267897092
-0.5999999999999993,1.5000000000000004,-15.56135347591279
-0.5999999999999993,1.6000000000000005,-19.27089838647355
-0.5999999999999993,1.7000000000000006,-23.90123189630516
-0.5999999999999993,1.8000000000000007,-29.690251602723563
-0.5999999999999993,1.9000000000000008,-36.937961037310345
-0.5999999999999993,2.000000000000001,-46.022255848211536
-0.49999999999999933,-2,6.335062652041169
-0.49999999999999933,-1.9,6.035057455448563
-0.49999999999999933,-1.7999999999999998,5.735049235554413
-0.49999999999999933,-1.6999999999999997,5.43503621315988
-0.49999999999999933,-1.5999999999999996,5.135015622066112
-0.49999999999999933,-1.4999999999999996,4.83498306612615
-0.49999999999999933,-1.3999999999999995,4.534931624926012
-0.49999999999999933,-1.2999999999999994,4.234850405577692
-0.49999999999999933,-1.1999999999999993,3.9347223011733385
-0.49999999999999933,-1.0999999999999992,3.6345204927706374
-0.49999999999999933,-0.9999999999999992,3.334203057694641
-0.49999999999999933,-0.8999999999999992,3.0337046995395904
-0.49999999999999933,-0.7999999999999993,2.7329241465729335
-0.49999999999999933,-0.6999999999999993,2.4317051305334223
-0.49999999999999933,-0.5999999999999993,2.1298080514417337
-0.49999999999999933,-0.49999999999999933,1.826868269338508
-0.49999999999999933,-0.39999999999999936,1.5223356659016245
-0.49999999999999933,-0.2999999999999994,1.2153885859364237
-0.49999999999999933,-0.19999999999999937,0.9048134754380299
-0.49999999999999933,-0.09999999999999937,0.58883961325415
-0.49999999999999933,6.38378239159465e-16,0.26491612519356394
-0.49999999999999933,0.10000000000000064,-0.07058401693402142
-0.49999999999999933,0.20000000000000065,-0.42275050516836166
-0.49999999999999933,0.30000000000000066,-0.7986293964159799
-0.49999999999999933,0.4000000000000007,-1.2078307644521493
-0.49999999999999933,0.5000000000000007,-1.663229466860115
-0.49999999999999933,0.6000000000000006,-2.1816942052867137
-0.49999999999999933,0.7000000000000006,-2.78475605578722
-0.49999999999999933,0.8000000000000006,-3.499200868269987
-0.49999999999999933,0.9000000000000006,-4.357767388020578
-0.49999999999999933,1.0000000000000007,-5.400295408618679
-0.49999999999999933,1.1,-6.67548478465546
-0.49999999999999933,1.2000000000000002,-8.243921391759558
-0.49999999999999933,1.3000000000000003,-10.180515520533767
-0.49999999999999933,1.4000000000000004,-12.579502029035407
-0.49999999999999933,1.5000000000000004,-15.559515951367038
-0.49999999999999933,1.6000000000000005,-19.270349265153044
-0.49999999999999933,1.7000000000000006,-23.90111590650807
-0.49999999999999933,1.8000000000000007,-29.69023569706821
-0.49999999999999933,1.9000000000000008,-36.93795976212577
-0.49999999999999933,2.000000000000001,-46.0222557957895
-0.39999999999999936,-2,6.4206849594919655
-0.39999999999999936,-1.9,6.120679341394333
-0.39999999999999936,-1.7999999999999998,5.82067045123529
-0.39999999999999936,-1.6999999999999997,5.520656387026224
-0.39999999999999936,-1.5999999999999996,5.220634140313691
-0.39999999999999936,-1.4999999999999996,4.9205989738569995
-0.39999999999999936,-1.3999999999999995,4.620543422036877
-0.39999999999999936,-1.2999999999999994,4.320455742328028
-0.39999999999999936,-1.1999999999999993,4.0203175006805765
-0.39999999999999936,-1.0999999999999992,3.7200998287362754
-0.39999999999999936,-0.9999999999999992,3.4197576568890082
-0.39999999999999936,-0.8999999999999992,3.1192208726727095
-0.39999999999999936,-0.7999999999999993,2.8183809242642357
-0.39999999999999936,-0.6999999999999993,2.517070657020822
-0.39999999999999936,-0.5999999999999993,2.2150344089004115
-0.39999999999999936,-0.49999999999999933,1.9118842344738995
-0.39999999999999936,-0.39999999999999936,1.6070368627155833
-0.39999999999999936,-0.2999999999999994,1.2996245513161928
-0.39999999999999936,-0.19999999999999937,0.9883713333508856
-0.39999999999999936,-0.09999999999999937,0.6714244075861646
-0.39999999999999936,6.38378239159465e-16,0.3461284015071203
-0.39999999999999936,0.10000000000000064,0.00872787430226445
-0.39999999999999936,0.20000000000000065,-0.34601831540150324
-0.39999999999999936,0.30000000000000066,-0.7253254527196782
-0.39999999999999936,0.4000000000000007,-1.1389767932513972
-0.39999999999999936,0.5000000000000007,-1.5999951253211122
-0.39999999999999936,0.6000000000000006,-2.1253203146998927
-0.39999999999999936,0.7000000000000006,-2.736407173273898
-0.39999999999999936,0.8000000000000006,-3.459752985786955
-0.39999999999999936,0.9000000000000006,-4.327576850596543
-0.39999999999999936,1.0000000000000007,-5.379019211504396
-0.39999999999999936,1.1,-6.662070757971716
-0.39999999999999936,1.2000000000000002,-8.236524709914063
-0.39999999999999936,1.3000000000000003,-10.177122793091359
-0.39999999999999936,1.4000000000000004,-12.578271179760746
-0.39999999999999936,1.5000000000000004,-15.559183578898576
-0.39999999999999936,1.6000000000000005,-19.270287178148063
-0.39999999999999936,1.7000000000000006,-23.90110857016744
-0.39999999999999936,1.8000000000000007,-29.690235206454986
-0.39999999999999936,1.9000000000000008,-36.93795974599133
-0.39999999999999936,2.000000000000001,-46.02225579557129
-0.2999999999999994,-2,6.501950591067444
-0.2999999999999994,-1.9,6.201944325754969
-0.2999999999999994,-1.7999999999999998,5.901934409604239
-0.2999999999999994,-1.6999999999999997,5.601918724157929
-0.2999999999999994,-1.5999999999999996,5.301893925122681
-0.2999999999999994,-1.4999999999999996,5.001854742935986
-0.2999999999999994,-1.3999999999999995,4.701792862458347
-0.2999999999999994,-1.2999999999999994,4.4016952367171776
-0.2999999999999994,-1.1999999999999993,4.101541425560733
-0.2999999999999994,-1.0999999999999992,3.8012994333818053
-0.2999999999999994,-0.9999999999999992,3.500919407859065
-0.2999999999999994,-0.8999999999999992,3.200323978728847
-0.2999999999999994,-0.7999999999999993,2.8993936678932006
-0.2999999999999994,-0.6999999999999993,2.597945115858703
-0.2999999999999994,-0.5999999999999993,2.295698973410452
-0.2999999999999994,-0.49999999999999933,1.992233343704659
-0.2999999999999994,-0.39999999999999936,1.6869173409873015
-0.2999999999999994,-0.2999999999999994,1.3788182326389693
-0.2999999999999994,-0.19999999999999937,1.06657400605218
-0.2999999999999994,-0.09999999999999937,0.7482218962542263
-0.2999999999999994,6.38378239159465e-16,0.4209715680825375
-0.2999999999999994,0.10000000000000064,0.08090969648413489
-0.2999999999999994,0.20000000000000065,-0.2773783183268025
-0.2999999999999994,0.30000000000000066,-0.6612804311531538
-0.2999999999999994,0.4000000000000007,-1.080719912239684
-0.2999999999999994,0.5000000000000007,-1.54877106640245
-0.2999999999999994,0.6000000000000006,-2.0822561363801566
-0.2999999999999994,0.7000000000000006,-2.7022615218087913
-0.2999999999999994,0.8000000000000006,-3.434642586403153
-0.2999999999999994,0.9000000000000006,-4.3108012522264
-0.2999999999999994,1.0000000000000007,-5.369103061536475
-0.2999999999999994,1.1,-6.657090024634947
-0.2999999999999994,1.2000000000000002,-8.234457156582902
-0.2999999999999994,1.3000000000000003,-10.176459268745926
-0.2999999999999994,1.4000000000000004,-12.578116784352273
-0.2999999999999994,1.5000000000000004,-15.55915948759236
-0.2999999999999994,1.6000000000000005,-19.27028489011632
-0.2999999999999994,1.7000000000000006,-23.901108453119345
-0.2999999999999994,1.8000000000000007,-29.690235203694293
-0.2999999999999994,1.9000000000000008,-36.9379597459667
-0.2999999999999994,2.000000000000001,-46.02225579557122
-0.19999999999999937,-2,6.577036137989964
-0.19999999999999937,-1.9,6.277028718784935
-0.19999999999999937,-1.7999999999999998,5.977017048338247
-0.19999999999999937,-1.6999999999999997,5.6769985954963635
-0.19999999999999937,-1.5999999999999996,5.376969433276275
-0.19999999999999937,-1.4999999999999996,5.076923378854727
-0.19999999999999937,-1.3999999999999995,4.776850713914805
-0.19999999999999937,-1.2999999999999994,4.476736193846646
-0.19999999999999937,-1.1999999999999993,4.1765559683327425
-0.19999999999999937,-1.0999999999999992,3.876272842310852
-0.19999999999999937,-0.9999999999999992,3.575829042932694
-0.19999999999999937,-0.8999999999999992,3.2751352718461524
-0.19999999999999937,-0.7999999999999993,2.974054327422357
-0.19999999999999937,-0.6999999999999993,2.6723769120893044
-0.19999999999999937,-0.5999999999999993,2.369786446104285
-0.19999999999999937,-0.49999999999999933,2.065808822096863
-0.19999999999999937,-0.39999999999999936,1.7597419875131086
-0.19999999999999937,-0.2999999999999994,1.450559403636409
-0.19999999999999937,-0.19999999999999937,1.1367802209249709
-0.19999999999999937,-0.09999999999999937,0.8162984655489726
-0.19999999999999937,6.38378239159465e-16,0.48616128655164015
-0.19999999999999937,0.10000000000000064,0.1422860691708952
-0.19999999999999937,0.20000000000000065,-0.22089461338038882
-0.19999999999999937,0.30000000000000066,-0.6108653840706909
-0.19999999999999937,0.4000000000000007,-1.0375275936517991
-0.19999999999999937,0.5000000000000007,-1.5137318576257983
-0.19999999999999937,0.6000000000000006,-2.0558012606006124
-0.19999999999999937,0.7000000000000006,-2.684058909813279
-0.19999999999999937,0.8000000000000006,-3.4235081268868393
-0.19999999999999937,0.9000000000000006,-4.304921205182526
-0.19999999999999937,1.0000000000000007,-5.366516635302918
-0.19999999999999937,1.1,-6.656193559035422
-0.19999999999999937,1.2000000000000002,-8.234219672177467
-0.19999999999999937,1.3000000000000003,-10.17641542813637
-0.19999999999999937,1.4000000000000004,-12.578111619077584
-0.19999999999999937,1.5000000000000004,-15.5591591401385
-0.19999999999999937,1.6000000000000005,-19.27028487853823
-0.19999999999999937,1.7000000000000006,-23.901108452959754
-0.19999999999999937,1.8000000000000007,-29.690235203693568
-0.19999999999999937,1.9000000000000008,-36.9379597459667
-0.19999999999999937,2.000000000000001,-46.02225579557122
-0.09999999999999937,-2,6.642152570659361
-0.09999999999999937,-1.9,6.342142815407603
-0.09999999999999937,-1.7999999999999998,6.0421274018433975
-0.09999999999999937,-1.6999999999999997,5.742103059510284
-0.09999999999999937,-1.5999999999999996,5.442064623316856
-0.09999999999999937,-1.4999999999999996,5.1420040211820535
-0.09999999999999937,-1.3999999999999995,4.841908595514169
-0.09999999999999937,-1.2999999999999994,4.541758580984598
-0.09999999999999937,-1.1999999999999993,4.241523226848344
-0.09999999999999937,-1.0999999999999992,3.9411548926585454
-0.09999999999999937,-0.9999999999999992,3.6405802773417384
-0.09999999999999937,-0.8999999999999992,3.339687126290816
-0.09999999999999937,-0.7999999999999993,3.0383051463967274
-0.09999999999999937,-0.6999999999999993,2.7361783347028776
-0.09999999999999937,-0.5999999999999993,2.432926028834358
-0.09999999999999937,-0.49999999999999933,2.127989196428831
-0.09999999999999937,-0.39999999999999936,1.820558073678857
-0.09999999999999937,-0.2999999999999994,1.5094767405689347
-0.09999999999999937,-0.19999999999999937,1.1931198131844865
-0.09999999999999937,-0.09999999999999937,0.8692355291958909
-0.09999999999999937,6.38378239159465e-16,0.5347480991250361
-0.09999999999999937,0.10000000000000064,0.18551065837403127
-0.09999999999999937,0.20000000000000065,-0.18400001494403118
-0.09999999999999937,0.30000000000000066,-0.5810562350346721
-0.09999999999999937,0.4000000000000007,-1.0151273755077315
-0.09999999999999937,0.5000000000000007,-1.498418738170365
-0.09999999999999937,0.6000000000000006,-2.046526751245463
-0.09999999999999937,0.7000000000000006,-2.6792303380920677
-0.09999999999999937,0.8000000000000006,-3.4214193101100245
-0.09999999999999937,0.9000000000000006,-4.304199600679078
-0.09999999999999937,1.0000000000000007,-5.36632725219744
-0.09999999999999937,1.1,-6.656158884778165
-0.09999999999999937,1.2000000000000002,-8.23421540529545
-0.09999999999999937,1.3000000000000003,-10.176415124469317
-0.09999999999999937,1.4000000000000004,-12.578111608218762
-0.09999999999999937,1.5000000000000004,-15.559159139975113
-0.09999999999999937,1.6000000000000005,-19.270284878537403
-0.09999999999999937,1.7000000000000006,-23.901108452959754
-0.09999999999999937,1.8000000000000007,-29.69023520369357
-0.09999999999999937,1.9000000000000008,-36.9379597459667
-0.09999999999999937,2.000000000000001,-46.02225579557122
0,-2,6.6819326459273265
0,-1.9,6.381905310486683
0,-1.7999999999999998,6.081863900065448
0,-1.6999999999999997,5.7818013227659355
0,-1.5999999999999996,5.481706971771882
0,-1.4999999999999996,5.1815650737135766
0,-1.3999999999999995,4.881352261838844
0,-1.2999999999999994,4.581034071864226
0,-1.1999999999999993,4.2805599167118995
0,-1.0999999999999992,3.9798559614746822
0,-0.9999999999999992,3.6788150524991288
0,-0.8999999999999992,3.3772827167871844
0,-0.7999999999999993,3.0750378336830124
0,-0.6999999999999993,2.7717662796735163
0,-0.5999999999999993,2.467025384455028
0,-0.49999999999999933,2.160196498048476
0,-0.39999999999999936,1.8504222195371347
0,-0.2999999999999994,1.5365239890104152
0,-0.19999999999999937,1.2168940266743518
0,-0.09999999999999937,0.8893538983867664
0,6.38378239159465e-16,0.5509688086152091
0,0.10000000000000064,0.197803449592023
0,0.20000000000000065,-0.17539814787708802
0,0.30000000000000066,-0.5756265453592601
0,0.4000000000000007,-1.0121268154361471
0,0.5000000000000007,-1.4970201899523727
0,0.6000000000000006,-2.0460011727170415
0,0.7000000000000006,-2.6790793688490573
0,0.8000000000000006,-3.4213882102831503
0,0.9000000000000006,-4.304195350319185
0,1.0000000000000007,-5.366326898070165
0,1.1000000000000008,-6.656158869751472
0,1.2000000000000008,-8.234215404347767
0,1.300000000000001,-10.17641512380941
0,1.400000000000001,-12.578111607568188
0,1.500000000000001,-15.55915913932745
0,1.6000000000000012,-19.270284877858863
0,1.7000000000000013,-23.901108452107856
0,1.8000000000000014,-29.690235202057732
0,1.9000000000000015,-36.93795974057398
0,2.0000000000000013,-46.02225579576115


==> anc/parFdauB.csv <==
-4.,-2,2.9522547614531325
-4.,-1.9,2.6522512637933913
-4.,-1.7999999999999998,2.3522457205769705
-4.,-1.6999999999999997,2.052236935652533
-4.,-1.5999999999999996,1.7522230136364536
-4.,-1.4999999999999996,1.4522009514683762
-4.,-1.3999999999999995,1.1521659917899978
-4.,-1.2999999999999994,0.852110599989118
-4.,-1.1999999999999993,0.5520228457724262
-4.,-1.0999999999999992,0.25188384944446435
-4.,-0.9999999999999992,-0.04833624710608253
-4.,-0.8999999999999992,-0.3486846195246897
-4.,-0.7999999999999993,-0.6492356980102255
-4.,-0.6999999999999993,-0.9501066890510801
-4.,-0.5999999999999993,-1.2514816611962243
-4.,-0.49999999999999933,-1.553648583406485
-4.,-0.39999999999999936,-1.857055722874626
-4.,-0.2999999999999994,-2.1623960590097817
-4.,-0.19999999999999937,-2.47073112726827
-4.,-0.09999999999999937,-2.7836675928734183
-4.,6.38378239159465e-16,-3.1035994873080592
-4.,0.10000000000000064,-3.4340234953330184
-4.,0.20000000000000065,-3.7799212560318467
-4.,0.30000000000000066,-4.148183071689647
-4.,0.4000000000000007,-4.54803703007231
-4.,0.5000000000000007,-4.991477010553863
-4.,0.6000000000000006,-5.4937677934487175
-4.,0.7000000000000006,-6.074187340773053
-4.,0.8000000000000006,-6.757134486562941
-4.,0.9000000000000006,-7.573579841901671
-4.,1.,-8.667363284322782
-4.,1.1,-9.857189353948577
-4.,1.2,-11.335245419666697
-4.,1.3,-13.177445120448377
-4.,1.4,-15.479141603884557
-4.,1.5,-18.360189135639082
-4.,1.6,-21.971314874201365
-4.,1.7000000000000002,-26.50213844862371
-4.,1.8,-32.19126519935751
-4.,1.9,-39.33898974163061
-4.,2.,-48.323285791235115
-3.9,-2,3.0522547614531326
-3.9,-1.9,2.7522512637933914
-3.9,-1.7999999999999998,2.4522457205769705
-3.9,-1.6999999999999997,2.152236935652533
-3.9,-1.5999999999999996,1.8522230136364537
-3.9,-1.4999999999999996,1.5522009514683763
-3.9,-1.3999999999999995,1.2521659917899979
-3.9,-1.2999999999999994,0.9521105999891181
-3.9,-1.1999999999999993,0.6520228457724262
-3.9,-1.0999999999999992,0.35188384944446444
-3.9,-0.9999999999999992,0.05166375289391753
-3.9,-0.8999999999999992,-0.24868461952468965
-3.9,-0.7999999999999993,-0.5492356980102255
-3.9,-0.6999999999999993,-0.85010668905108
-3.9,-0.5999999999999993,-1.1514816611962244
-3.9,-0.49999999999999933,-1.453648583406485
-3.9,-0.39999999999999936,-1.757055722874626
-3.9,-0.2999999999999994,-2.0623960590097816
-3.9,-0.19999999999999937,-2.37073112726827
-3.9,-0.09999999999999937,-2.683667592873418
-3.9,6.38378239159465e-16,-3.003599487308059
-3.9,0.10000000000000064,-3.3340234953330183
-3.9,0.20000000000000065,-3.6799212560318466
-3.9,0.30000000000000066,-4.048183071689646
-3.9,0.4000000000000007,-4.448037030072309
-3.9,0.5000000000000007,-4.891477010553864
-3.9,0.6000000000000006,-5.393767793448718
-3.9,0.7000000000000006,-5.974187340773053
-3.9,0.8000000000000006,-6.657134486562941
-3.9,0.9000000000000006,-7.47357984190167
-3.9,1.,-8.567363284322782
-3.9,1.1,-9.757189353948577
-3.9,1.2,-11.235245419666695
-3.9,1.3,-13.077445120448376
-3.9,1.4,-15.379141603884557
-3.9,1.5,-18.260189135639084
-3.9,1.6,-21.871314874201364
-3.9,1.7000000000000002,-26.402138448623713
-3.9,1.8,-32.09126519935751
-3.9,1.9,-39.23898974163061
-3.9,2.,-48.22328579123512
-3.8,-2,3.1522547614531327
-3.8,-1.9,2.8522512637933914
-3.8,-1.7999999999999998,2.5522457205769706
-3.8,-1.6999999999999997,2.252236935652533
-3.8,-1.5999999999999996,1.9522230136364538
-3.8,-1.4999999999999996,1.6522009514683764
-3.8,-1.3999999999999995,1.352165991789998
-3.8,-1.2999999999999994,1.052110599989118
-3.8,-1.1999999999999993,0.7520228457724263
-3.8,-1.0999999999999992,0.4518838494444645
-3.8,-0.9999999999999992,0.15166375289391765
-3.8,-0.8999999999999992,-0.14868461952468953
-3.8,-0.7999999999999993,-0.4492356980102254
-3.8,-0.6999999999999993,-0.7501066890510799
-3.8,-0.5999999999999993,-1.051481661196224
-3.8,-0.49999999999999933,-1.3536485834064849
-3.8,-0.39999999999999936,-1.6570557228746259
-3.8,-0.2999999999999994,-1.9623960590097813
-3.8,-0.19999999999999937,-2.2707311272682698
-3.8,-0.09999999999999937,-2.583667592873418
-3.8,6.38378239159465e-16,-2.903599487308059
-3.8,0.10000000000000064,-3.2340234953330182
-3.8,0.20000000000000065,-3.5799212560318465
-3.8,0.30000000000000066,-3.9481830716896464
-3.8,0.4000000000000007,-4.34803703007231
-3.8,0.5000000000000007,-4.791477010553863
-3.8,0.6000000000000006,-5.293767793448717
-3.8,0.7000000000000006,-5.8741873407730525
-3.8,0.8000000000000006,-6.557134486562941
-3.8,0.9000000000000006,-7.3735798419016705
-3.8,1.,-8.467363284322783
-3.8,1.1,-9.657189353948576
-3.8,1.2,-11.135245419666695
-3.8,1.3,-12.977445120448376
-3.8,1.4,-15.279141603884556
-3.8,1.5,-18.160189135639083
-3.8,1.6,-21.771314874201366
-3.8,1.7000000000000002,-26.30213844862371
-3.8,1.8,-31.99126519935751
-3.8,1.9,-39.13898974163061
-3.8,2.,-48.12328579123512
-3.7,-2,3.2522547614531323
-3.7,-1.9,2.952251263793391
-3.7,-1.7999999999999998,2.6522457205769703
-3.7,-1.6999999999999997,2.352236935652533
-3.7,-1.5999999999999996,2.0522230136364534
-3.7,-1.4999999999999996,1.752200951468376
-3.7,-1.3999999999999995,1.4521659917899976
-3.7,-1.2999999999999994,1.1521105999891177
-3.7,-1.1999999999999993,0.8520228457724259
-3.7,-1.0999999999999992,0.5518838494444641
-3.7,-0.9999999999999992,0.2516637528939173
-3.7,-0.8999999999999992,-0.04868461952468991
-3.7,-0.7999999999999993,-0.34923569801022575
-3.7,-0.6999999999999993,-0.6501066890510803
-3.7,-0.5999999999999993,-0.9514816611962246
-3.7,-0.49999999999999933,-1.2536485834064852
-3.7,-0.39999999999999936,-1.5570557228746262
-3.7,-0.2999999999999994,-1.8623960590097817
-3.7,-0.19999999999999937,-2.17073112726827
-3.7,-0.09999999999999937,-2.4836675928734184
-3.7,6.38378239159465e-16,-2.8035994873080594
-3.7,0.10000000000000064,-3.1340234953330186
-3.7,0.20000000000000065,-3.479921256031847
-3.7,0.30000000000000066,-3.848183071689647
-3.7,0.4000000000000007,-4.24803703007231
-3.7,0.5000000000000007,-4.6914770105538635
-3.7,0.6000000000000006,-5.193767793448718
-3.7,0.7000000000000006,-5.774187340773053
-3.7,0.8000000000000006,-6.457134486562941
-3.7,0.9000000000000006,-7.273579841901671
-3.7,1.,-8.367363284322783
-3.7,1.1,-9.557189353948576
-3.7,1.2,-11.035245419666696
-3.7,1.3,-12.877445120448376
-3.7,1.4,-15.179141603884556
-3.7,1.5,-18.060189135639085
-3.7,1.6,-21.671314874201364
-3.7,1.7000000000000002,-26.202138448623714
-3.7,1.8,-31.89126519935751
-3.7,1.9,-39.038989741630616
-3.7,2.,-48.02328579123512
-3.6,-2,3.3522547614531324
-3.6,-1.9,3.052251263793391
-3.6,-1.7999999999999998,2.7522457205769704
-3.6,-1.6999999999999997,2.452236935652533
-3.6,-1.5999999999999996,2.1522230136364535
-3.6,-1.4999999999999996,1.8522009514683762
-3.6,-1.3999999999999995,1.5521659917899977
-3.6,-1.2999999999999994,1.2521105999891178
-3.6,-1.1999999999999993,0.9520228457724261
-3.6,-1.0999999999999992,0.6518838494444642
-3.6,-0.9999999999999992,0.3516637528939173
-3.6,-0.8999999999999992,0.05131538047531017
-3.6,-0.7999999999999993,-0.24923569801022566
-3.6,-0.6999999999999993,-0.5501066890510802
-3.6,-0.5999999999999993,-0.8514816611962245
-3.6,-0.49999999999999933,-1.1536485834064851
-3.6,-0.39999999999999936,-1.4570557228746261
-3.6,-0.2999999999999994,-1.7623960590097816
-3.6,-0.19999999999999937,-2.07073112726827
-3.6,-0.09999999999999937,-2.3836675928734183
-3.6,6.38378239159465e-16,-2.7035994873080593
-3.6,0.10000000000000064,-3.0340234953330185
-3.6,0.20000000000000065,-3.379921256031847
-3.6,0.30000000000000066,-3.7481830716896467
-3.6,0.4000000000000007,-4.1480370300723095
-3.6,0.5000000000000007,-4.591477010553864
-3.6,0.6000000000000006,-5.093767793448718
-3.6,0.7000000000000006,-5.674187340773053
-3.6,0.8000000000000006,-6.357134486562941
-3.6,0.9000000000000006,-7.17357984190167
-3.6,1.,-8.267363284322784
-3.6,1.1,-9.457189353948577
-3.6,1.2,-10.935245419666696
-3.6,1.3,-12.777445120448377
-3.6,1.4,-15.079141603884556
-3.6,1.5,-17.960189135639084
-3.6,1.6,-21.571314874201367
-3.6,1.7000000000000002,-26.102138448623712
-3.6,1.8,-31.791265199357507
-3.6,1.9,-38.938989741630614
-3.6,2.,-47.92328579123512
-3.5,-2,3.4522547614531325
-3.5,-1.9,3.1522512637933913
-3.5,-1.7999999999999998,2.8522457205769705
-3.5,-1.6999999999999997,2.552236935652533
-3.5,-1.5999999999999996,2.2522230136364536
-3.5,-1.4999999999999996,1.9522009514683762
-3.5,-1.3999999999999995,1.6521659917899978
-3.5,-1.2999999999999994,1.3521105999891179
-3.5,-1.1999999999999993,1.052022845772426
-3.5,-1.0999999999999992,0.7518838494444643
-3.5,-0.9999999999999992,0.45166375289391747
-3.5,-0.8999999999999992,0.15131538047531032
-3.5,-0.7999999999999993,-0.14923569801022554
-3.5,-0.6999999999999993,-0.45010668905108014
-3.5,-0.5999999999999993,-0.7514816611962244
-3.5,-0.49999999999999933,-1.053648583406485
-3.5,-0.39999999999999936,-1.357055722874626
-3.5,-0.2999999999999994,-1.6623960590097815
-3.5,-0.19999999999999937,-1.9707311272682697
-3.5,-0.09999999999999937,-2.2836675928734183
-3.5,6.38378239159465e-16,-2.6035994873080592
-3.5,0.10000000000000064,-2.9340234953330184
-3.5,0.20000000000000065,-3.2799212560318467
-3.5,0.30000000000000066,-3.6481830716896466
-3.5,0.4000000000000007,-4.04803703007231
-3.5,0.5000000000000007,-4.491477010553863
-3.5,0.6000000000000006,-4.9937677934487175
-3.5,0.7000000000000006,-5.574187340773053
-3.5,0.8000000000000006,-6.257134486562941
-3.5,0.9000000000000006,-7.073579841901671
-3.5,1.,-8.167363284322782
-3.5,1.1,-9.357189353948577
-3.5,1.2,-10.835245419666697
-3.5,1.3,-12.677445120448377
-3.5,1.4,-14.979141603884557
-3.5,1.5,-17.860189135639082
-3.5,1.6,-21.471314874201365
-3.5,1.7000000000000002,-26.00213844862371
-3.5,1.8,-31.69126519935751
-3.5,1.9,-38.83898974163061
-3.5,2.,-47.823285791235115
-3.4,-2,3.5522547614531326
-3.4,-1.9,3.2522512637933914
-3.4,-1.7999999999999998,2.9522457205769705
-3.4,-1.6999999999999997,2.652236935652533
-3.4,-1.5999999999999996,2.3522230136364537
-3.4,-1.4999999999999996,2.052200951468376
-3.4,-1.3999999999999995,1.7521659917899979
-3.4,-1.2999999999999994,1.452110599989118
-3.4,-1.1999999999999993,1.1520228457724262
-3.4,-1.0999999999999992,0.8518838494444644
-3.4,-0.9999999999999992,0.5516637528939176
-3.4,-0.8999999999999992,0.2513153804753104
-3.4,-0.7999999999999993,-0.04923569801022548
-3.4,-0.6999999999999993,-0.35010668905108
-3.4,-0.5999999999999993,-0.6514816611962243
-3.4,-0.49999999999999933,-0.953648583406485
-3.4,-0.39999999999999936,-1.257055722874626
-3.4,-0.2999999999999994,-1.5623960590097814
-3.4,-0.19999999999999937,-1.8707311272682696
-3.4,-0.09999999999999937,-2.183667592873418
-3.4,6.38378239159465e-16,-2.503599487308059
-3.4,0.10000000000000064,-2.8340234953330183
-3.4,0.20000000000000065,-3.1799212560318466
-3.4,0.30000000000000066,-3.5481830716896465
-3.4,0.4000000000000007,-3.9480370300723093
-3.4,0.5000000000000007,-4.391477010553864
-3.4,0.6000000000000006,-4.893767793448718
-3.4,0.7000000000000006,-5.474187340773053
-3.4,0.8000000000000006,-6.157134486562941
-3.4,0.9000000000000006,-6.97357984190167
-3.4,1.,-8.067363284322782
-3.4,1.1,-9.257189353948577
-3.4,1.2,-10.735245419666695
-3.4,1.3,-12.577445120448376
-3.4,1.4,-14.879141603884557
-3.4,1.5,-17.760189135639084
-3.4,1.6,-21.371314874201364
-3.4,1.7000000000000002,-25.902138448623713
-3.4,1.8,-31.591265199357508
-3.4,1.9,-38.73898974163061
-3.4,2.,-47.72328579123512
-3.3,-2,3.6522547614531327
-3.3,-1.9,3.3522512637933914
-3.3,-1.7999999999999998,3.0522457205769706
-3.3,-1.6999999999999997,2.752236935652533
-3.3,-1.5999999999999996,2.452223013636454
-3.3,-1.4999999999999996,2.1522009514683766
-3.3,-1.3999999999999995,1.852165991789998
-3.3,-1.2999999999999994,1.5521105999891183
-3.3,-1.1999999999999993,1.2520228457724263
-3.3,-1.0999999999999992,0.9518838494444645
-3.3,-0.9999999999999992,0.6516637528939176
-3.3,-0.8999999999999992,0.35131538047531047
-3.3,-0.7999999999999993,0.05076430198977459
-3.3,-0.6999999999999993,-0.2501066890510799
-3.3,-0.5999999999999993,-0.5514816611962242
-3.3,-0.49999999999999933,-0.8536485834064849
-3.3,-0.39999999999999936,-1.1570557228746259
-3.3,-0.2999999999999994,-1.4623960590097813
-3.3,-0.19999999999999937,-1.7707311272682695
-3.3,-0.09999999999999937,-2.083667592873418
-3.3,6.38378239159465e-16,-2.403599487308059
-3.3,0.10000000000000064,-2.7340234953330182
-3.3,0.20000000000000065,-3.0799212560318465
-3.3,0.30000000000000066,-3.4481830716896464
-3.3,0.4000000000000007,-3.8480370300723092
-3.3,0.5000000000000007,-4.291477010553863
-3.3,0.6000000000000006,-4.793767793448717
-3.3,0.7000000000000006,-5.3741873407730525
-3.3,0.8000000000000006,-6.057134486562941
-3.3,0.9000000000000006,-6.8735798419016705
-3.3,1.,-7.967363284322783
-3.3,1.1,-9.157189353948576
-3.3,1.2,-10.635245419666695
-3.3,1.3,-12.477445120448376
-3.3,1.4,-14.779141603884556
-3.3,1.5,-17.660189135639083
-3.3,1.6,-21.271314874201366
-3.3,1.7000000000000002,-25.80213844862371
-3.3,1.8,-31.49126519935751
-3.3,1.9,-38.63898974163061
-3.3,2.,-47.62328579123512
-3.2,-2,3.7522547614531323
-3.2,-1.9,3.452251263793391
-3.2,-1.7999999999999998,3.1522457205769703
-3.2,-1.6999999999999997,2.852236935652533
-3.2,-1.5999999999999996,2.5522230136364534
-3.2,-1.4999999999999996,2.2522009514683763
-3.2,-1.3999999999999995,1.9521659917899976
-3.2,-1.2999999999999994,1.652110599989118
-3.2,-1.1999999999999993,1.352022845772426
-3.2,-1.0999999999999992,1.0518838494444642
-3.2,-0.9999999999999992,0.7516637528939173
-3.2,-0.8999999999999992,0.4513153804753101
-3.2,-0.7999999999999993,0.15076430198977425
-3.2,-0.6999999999999993,-0.15010668905108027
-3.2,-0.5999999999999993,-0.45148166119622457
-3.2,-0.49999999999999933,-0.7536485834064853
-3.2,-0.39999999999999936,-1.0570557228746262
-3.2,-0.2999999999999994,-1.3623960590097817
-3.2,-0.19999999999999937,-1.6707311272682699
-3.2,-0.09999999999999937,-1.9836675928734187
-3.2,6.38378239159465e-16,-2.3035994873080594
-3.2,0.10000000000000064,-2.6340234953330186
-3.2,0.20000000000000065,-2.979921256031847
-3.2,0.30000000000000066,-3.348183071689647
-3.2,0.4000000000000007,-3.7480370300723096
-3.2,0.5000000000000007,-4.1914770105538635
-3.2,0.6000000000000006,-4.693767793448718
-3.2,0.7000000000000006,-5.274187340773053
-3.2,0.8000000000000006,-5.957134486562941
-3.2,0.9000000000000006,-6.773579841901671
-3.2,1.,-7.867363284322783
-3.2,1.1,-9.057189353948576
-3.2,1.2,-10.535245419666696
-3.2,1.3,-12.377445120448376
-3.2,1.4,-14.679141603884556
-3.2,1.5,-17.560189135639085
-3.2,1.6,-21.171314874201364
-3.2,1.7000000000000002,-25.702138448623714
-3.2,1.8,-31.39126519935751
-3.2,1.9,-38.538989741630616
-3.2,2.,-47.52328579123512
-3.1,-2,3.8522547614531324
-3.1,-1.9,3.552251263793391
-3.1,-1.7999999999999998,3.2522457205769704
-3.1,-1.6999999999999997,2.952236935652533
-3.1,-1.5999999999999996,2.6522230136364535
-3.1,-1.4999999999999996,2.352200951468376
-3.1,-1.3999999999999995,2.0521659917899977
-3.1,-1.2999999999999994,1.7521105999891178
-3.1,-1.1999999999999993,1.452022845772426
-3.1,-1.0999999999999992,1.151883849444464
-3.1,-0.9999999999999992,0.8516637528939174
-3.1,-0.8999999999999992,0.5513153804753101
-3.1,-0.7999999999999993,0.2507643019897743
-3.1,-0.6999999999999993,-0.050106689051080185
-3.1,-0.5999999999999993,-0.35148166119622454
-3.1,-0.49999999999999933,-0.6536485834064852
-3.1,-0.39999999999999936,-0.9570557228746263
-3.1,-0.2999999999999994,-1.2623960590097818
-3.1,-0.19999999999999937,-1.57073112726827
-3.1,-0.09999999999999937,-1.8836675928734186
-3.1,6.38378239159465e-16,-2.2035994873080593
-3.1,0.10000000000000064,-2.5340234953330185
-3.1,0.20000000000000065,-2.879921256031847
-3.1,0.30000000000000066,-3.2481830716896467
-3.1,0.4000000000000007,-3.6480370300723095
-3.1,0.5000000000000007,-4.091477010553864
-3.1,0.6000000000000006,-4.593767793448718
-3.1,0.7000000000000006,-5.174187340773053
-3.1,0.8000000000000006,-5.857134486562941
-3.1,0.9000000000000006,-6.67357984190167
-3.1,1.,-7.767363284322783
-3.1,1.1,-8.957189353948577
-3.1,1.2,-10.435245419666696
-3.1,1.3,-12.277445120448377
-3.1,1.4,-14.579141603884556
-3.1,1.5,-17.460189135639084
-3.1,1.6,-21.071314874201367
-3.1,1.7000000000000002,-25.602138448623712
-3.1,1.8,-31.291265199357507
-3.1,1.9,-38.438989741630614
-3.1,2.,-47.42328579123512
-3.,-2,3.9522547614531325
-3.,-1.9,3.6522512637933913
-3.,-1.7999999999999998,3.3522457205769705
-3.,-1.6999999999999997,3.052236935652533
-3.,-1.5999999999999996,2.7522230136364536
-3.,-1.4999999999999996,2.452200951468376
-3.,-1.3999999999999995,2.152165991789998
-3.,-1.2999999999999994,1.852110599989118
-3.,-1.1999999999999993,1.552022845772426
-3.,-1.0999999999999992,1.2518838494444644
-3.,-0.9999999999999992,0.9516637528939175
-3.,-0.8999999999999992,0.6513153804753102
-3.,-0.7999999999999993,0.35076430198977443
-3.,-0.6999999999999993,0.04989331094891993
-3.,-0.5999999999999993,-0.2514816611962244
-3.,-0.49999999999999933,-0.553648583406485
-3.,-0.39999999999999936,-0.8570557228746262
-3.,-0.2999999999999994,-1.1623960590097815
-3.,-0.19999999999999937,-1.4707311272682697
-3.,-0.09999999999999937,-1.7836675928734185
-3.,6.38378239159465e-16,-2.1035994873080592
-3.,0.10000000000000064,-2.4340234953330184
-3.,0.20000000000000065,-2.7799212560318467
-3.,0.30000000000000066,-3.1481830716896466
-3.,0.4000000000000007,-3.5480370300723094
-3.,0.5000000000000007,-3.9914770105538637
-3.,0.6000000000000006,-4.4937677934487175
-3.,0.7000000000000006,-5.074187340773053
-3.,0.8000000000000006,-5.757134486562941
-3.,0.9000000000000006,-6.573579841901671
-3.,1.,-7.667363284322783
-3.,1.1,-8.857189353948577
-3.,1.2,-10.335245419666697
-3.,1.3,-12.177445120448377
-3.,1.4,-14.479141603884557
-3.,1.5,-17.360189135639082
-3.,1.6,-20.971314874201365
-3.,1.7000000000000002,-25.50213844862371
-3.,1.8,-31.19126519935751
-3.,1.9,-38.33898974163061
-3.,2.,-47.323285791235115
-2.9,-2,4.052254761453133
-2.9,-1.9,3.7522512637933914
-2.9,-1.7999999999999998,3.4522457205769705
-2.9,-1.6999999999999997,3.152236935652533
-2.9,-1.5999999999999996,2.8522230136364537
-2.9,-1.4999999999999996,2.5522009514683766
-2.9,-1.3999999999999995,2.252165991789998
-2.9,-1.2999999999999994,1.952110599989118
-2.9,-1.1999999999999993,1.6520228457724262
-2.9,-1.0999999999999992,1.3518838494444645
-2.9,-0.9999999999999992,1.0516637528939177
-2.9,-0.8999999999999992,0.7513153804753104
-2.9,-0.7999999999999993,0.4507643019897745
-2.9,-0.6999999999999993,0.14989331094891997
-2.9,-0.5999999999999993,-0.1514816611962243
-2.9,-0.49999999999999933,-0.453648583406485
-2.9,-0.39999999999999936,-0.757055722874626
-2.9,-0.2999999999999994,-1.0623960590097814
-2.9,-0.19999999999999937,-1.3707311272682698
-2.9,-0.09999999999999937,-1.6836675928734184
-2.9,6.38378239159465e-16,-2.003599487308059
-2.9,0.10000000000000064,-2.3340234953330183
-2.9,0.20000000000000065,-2.6799212560318466
-2.9,0.30000000000000066,-3.0481830716896465
-2.9,0.4000000000000007,-3.4480370300723093
-2.9,0.5000000000000007,-3.8914770105538636
-2.9,0.6000000000000006,-4.393767793448718
-2.9,0.7000000000000006,-4.974187340773053
-2.9,0.8000000000000006,-5.657134486562941
-2.9,0.9000000000000006,-6.47357984190167
-2.9,1.,-7.5673632843227825
-2.9,1.1,-8.757189353948577
-2.9,1.2,-10.235245419666695
-2.9,1.3,-12.077445120448376
-2.9,1.4,-14.379141603884557
-2.9,1.5,-17.260189135639084
-2.9,1.6,-20.871314874201364
-2.9,1.7000000000000002,-25.402138448623713
-2.9,1.8,-31.091265199357508
-2.9,1.9,-38.23898974163061
-2.9,2.,-47.22328579123512
-2.8,-2,4.152254761453133
-2.8,-1.9,3.8522512637933914
-2.8,-1.7999999999999998,3.5522457205769706
-2.8,-1.6999999999999997,3.252236935652533
-2.8,-1.5999999999999996,2.952223013636454
-2.8,-1.4999999999999996,2.652200951468376
-2.8,-1.3999999999999995,2.352165991789998
-2.8,-1.2999999999999994,2.0521105999891183
-2.8,-1.1999999999999993,1.7520228457724263
-2.8,-1.0999999999999992,1.4518838494444646
-2.8,-0.9999999999999992,1.1516637528939175
-2.8,-0.8999999999999992,0.8513153804753104
-2.8,-0.7999999999999993,0.5507643019897747
-2.8,-0.6999999999999993,0.24989331094892006
-2.8,-0.5999999999999993,-0.051481661196224215
-2.8,-0.49999999999999933,-0.3536485834064849
-2.8,-0.39999999999999936,-0.657055722874626
-2.8,-0.2999999999999994,-0.9623960590097814
-2.8,-0.19999999999999937,-1.2707311272682695
-2.8,-0.09999999999999937,-1.5836675928734183
-2.8,6.38378239159465e-16,-1.903599487308059
-2.8,0.10000000000000064,-2.2340234953330182
-2.8,0.20000000000000065,-2.5799212560318465
-2.8,0.30000000000000066,-2.9481830716896464
-2.8,0.4000000000000007,-3.3480370300723092
-2.8,0.5000000000000007,-3.7914770105538635
-2.8,0.6000000000000006,-4.293767793448717
-2.8,0.7000000000000006,-4.8741873407730525
-2.8,0.8000000000000006,-5.557134486562941
-2.8,0.9000000000000006,-6.3735798419016705
-2.8,1.,-7.467363284322783
-2.8,1.1,-8.657189353948576
-2.8,1.2,-10.135245419666695
-2.8,1.3,-11.977445120448376
-2.8,1.4,-14.279141603884556
-2.8,1.5,-17.160189135639083
-2.8,1.6,-20.771314874201366
-2.8,1.7000000000000002,-25.30213844862371
-2.8,1.8,-30.99126519935751
-2.8,1.9,-38.13898974163061
-2.8,2.,-47.12328579123512
-2.7,-2,4.252254761453132
-2.7,-1.9,3.952251263793391
-2.7,-1.7999999999999998,3.6522457205769703
-2.7,-1.6999999999999997,3.352236935652533
-2.7,-1.5999999999999996,3.0522230136364534
-2.7,-1.4999999999999996,2.752200951468376
-2.7,-1.3999999999999995,2.4521659917899976
-2.7,-1.2999999999999994,2.152110599989118
-2.7,-1.1999999999999993,1.852022845772426
-2.7,-1.0999999999999992,1.5518838494444642
-2.7,-0.9999999999999992,1.2516637528939174
-2.7,-0.8999999999999992,0.9513153804753101
-2.7,-0.7999999999999993,0.6507643019897743
-2.7,-0.6999999999999993,0.34989331094891973
-2.7,-0.5999999999999993,0.0485183388037755
-2.7,-0.49999999999999933,-0.2536485834064853
-2.7,-0.39999999999999936,-0.5570557228746262
-2.7,-0.2999999999999994,-0.8623960590097817
-2.7,-0.19999999999999937,-1.1707311272682699
-2.7,-0.09999999999999937,-1.4836675928734187
-2.7,6.38378239159465e-16,-1.8035994873080594
-2.7,0.10000000000000064,-2.1340234953330186
-2.7,0.20000000000000065,-2.479921256031847
-2.7,0.30000000000000066,-2.848183071689647
-2.7,0.4000000000000007,-3.2480370300723096
-2.7,0.5000000000000007,-3.691477010553864
-2.7,0.6000000000000006,-4.193767793448718
-2.7,0.7000000000000006,-4.774187340773053
-2.7,0.8000000000000006,-5.457134486562941
-2.7,0.9000000000000006,-6.273579841901671
-2.7,1.,-7.367363284322783
-2.7,1.1,-8.557189353948576
-2.7,1.2,-10.035245419666696
-2.7,1.3,-11.877445120448376
-2.7,1.4,-14.179141603884556
-2.7,1.5,-17.06018913563908
-2.7,1.6,-20.671314874201364
-2.7,1.7000000000000002,-25.202138448623714
-2.7,1.8,-30.89126519935751
-2.7,1.9,-38.038989741630616
-2.7,2.,-47.02328579123512
-2.5999999999999996,-2,4.352254761453133
-2.5999999999999996,-1.9,4.052251263793392
-2.5999999999999996,-1.7999999999999998,3.752245720576971
-2.5999999999999996,-1.6999999999999997,3.4522369356525333
-2.5999999999999996,-1.5999999999999996,3.152223013636454
-2.5999999999999996,-1.4999999999999996,2.8522009514683764
-2.5999999999999996,-1.3999999999999995,2.552165991789998
-2.5999999999999996,-1.2999999999999994,2.2521105999891184
-2.5999999999999996,-1.1999999999999993,1.9520228457724265
-2.5999999999999996,-1.0999999999999992,1.6518838494444648
-2.5999999999999996,-0.9999999999999992,1.3516637528939177
-2.5999999999999996,-0.8999999999999992,1.0513153804753106
-2.5999999999999996,-0.7999999999999993,0.7507643019897747
-2.5999999999999996,-0.6999999999999993,0.4498933109489202
-2.5999999999999996,-0.5999999999999993,0.14851833880377593
-2.5999999999999996,-0.49999999999999933,-0.1536485834064847
-2.5999999999999996,-0.39999999999999936,-0.45705572287462576
-2.5999999999999996,-0.2999999999999994,-0.7623960590097812
-2.5999999999999996,-0.19999999999999937,-1.0707311272682694
-2.5999999999999996,-0.09999999999999937,-1.3836675928734181
-2.5999999999999996,6.38378239159465e-16,-1.7035994873080589
-2.5999999999999996,0.10000000000000064,-2.034023495333018
-2.5999999999999996,0.20000000000000065,-2.3799212560318463
-2.5999999999999996,0.30000000000000066,-2.7481830716896463
-2.5999999999999996,0.4000000000000007,-3.148037030072309
-2.5999999999999996,0.5000000000000007,-3.5914770105538634
-2.5999999999999996,0.6000000000000006,-4.093767793448717
-2.5999999999999996,0.7000000000000006,-4.674187340773052
-2.5999999999999996,0.8000000000000006,-5.357134486562941
-2.5999999999999996,0.9000000000000006,-6.17357984190167
-2.5999999999999996,1.,-7.267363284322783
-2.5999999999999996,1.1,-8.457189353948577
-2.5999999999999996,1.2,-9.935245419666696
-2.5999999999999996,1.3,-11.777445120448377
-2.5999999999999996,1.4,-14.079141603884556
-2.5999999999999996,1.5,-16.960189135639084
-2.5999999999999996,1.6,-20.571314874201363
-2.5999999999999996,1.7000000000000002,-25.102138448623712
-2.5999999999999996,1.8,-30.791265199357507
-2.5999999999999996,1.9,-37.938989741630614
-2.5999999999999996,2.,-46.92328579123512
-2.5,-2,4.4522547614531325
-2.5,-1.9,4.152251263793391
-2.5,-1.7999999999999998,3.8522457205769705
-2.5,-1.6999999999999997,3.552236935652533
-2.5,-1.5999999999999996,3.2522230136364536
-2.5,-1.4999999999999996,2.9522009514683765
-2.5,-1.3999999999999995,2.652165991789998
-2.5,-1.2999999999999994,2.352110599989118
-2.5,-1.1999999999999993,2.0520228457724263
-2.5,-1.0999999999999992,1.7518838494444642
-2.5,-0.9999999999999992,1.4516637528939174
-2.5,-0.8999999999999992,1.1513153804753102
-2.5,-0.7999999999999993,0.8507643019897744
-2.5,-0.6999999999999993,0.5498933109489199
-2.5,-0.5999999999999993,0.24851833880377563
-2.5,-0.49999999999999933,-0.05364858340648506
-2.5,-0.39999999999999936,-0.3570557228746261
-2.5,-0.2999999999999994,-0.6623960590097816
-2.5,-0.19999999999999937,-0.9707311272682698
-2.5,-0.09999999999999937,-1.2836675928734185
-2.5,6.38378239159465e-16,-1.6035994873080592
-2.5,0.10000000000000064,-1.9340234953330182
-2.5,0.20000000000000065,-2.2799212560318467
-2.5,0.30000000000000066,-2.6481830716896466
-2.5,0.4000000000000007,-3.0480370300723094
-2.5,0.5000000000000007,-3.4914770105538637
-2.5,0.6000000000000006,-3.993767793448718
-2.5,0.7000000000000006,-4.574187340773053
-2.5,0.8000000000000006,-5.257134486562941
-2.5,0.9000000000000006,-6.073579841901671
-2.5,1.,-7.167363284322783
-2.5,1.1,-8.357189353948577
-2.5,1.2,-9.835245419666697
-2.5,1.3,-11.677445120448377
-2.5,1.4,-13.979141603884557
-2.5,1.5,-16.860189135639082
-2.5,1.6,-20.471314874201365
-2.5,1.7000000000000002,-25.00213844862371
-2.5,1.8,-30.69126519935751
-2.5,1.9,-37.83898974163061
-2.5,2.,-46.823285791235115
-2.4,-2,4.552254761453133
-2.4,-1.9,4.252251263793391
-2.4,-1.7999999999999998,3.9522457205769705
-2.4,-1.6999999999999997,3.652236935652533
-2.4,-1.5999999999999996,3.3522230136364537
-2.4,-1.4999999999999996,3.052200951468376
-2.4,-1.3999999999999995,2.752165991789998
-2.4,-1.2999999999999994,2.452110599989118
-2.4,-1.1999999999999993,2.1520228457724264
-2.4,-1.0999999999999992,1.8518838494444645
-2.4,-0.9999999999999992,1.5516637528939174
-2.4,-0.8999999999999992,1.2513153804753103
-2.4,-0.7999999999999993,0.9507643019897746
-2.4,-0.6999999999999993,0.64989331094892
-2.4,-0.5999999999999993,0.3485183388037757
-2.4,-0.49999999999999933,0.04635141659351497
-2.4,-0.39999999999999936,-0.257055722874626
-2.4,-0.2999999999999994,-0.5623960590097815
-2.4,-0.19999999999999937,-0.8707311272682697
-2.4,-0.09999999999999937,-1.1836675928734184
-2.4,6.38378239159465e-16,-1.5035994873080591
-2.4,0.10000000000000064,-1.8340234953330183
-2.4,0.20000000000000065,-2.1799212560318466
-2.4,0.30000000000000066,-2.5481830716896465
-2.4,0.4000000000000007,-2.9480370300723093
-2.4,0.5000000000000007,-3.3914770105538636
-2.4,0.6000000000000006,-3.893767793448718
-2.4,0.7000000000000006,-4.474187340773053
-2.4,0.8000000000000006,-5.157134486562941
-2.4,0.9000000000000006,-5.97357984190167
-2.4,1.,-7.0673632843227825
-2.4,1.1,-8.257189353948577
-2.4,1.2,-9.735245419666695
-2.4,1.3,-11.577445120448376
-2.4,1.4,-13.879141603884557
-2.4,1.5,-16.760189135639084
-2.4,1.6,-20.371314874201364
-2.4,1.7000000000000002,-24.902138448623713
-2.4,1.8,-30.591265199357508
-2.4,1.9,-37.73898974163061
-2.4,2.,-46.72328579123512
-2.3,-2,4.652254761453133
-2.3,-1.9,4.3522512637933914
-2.3,-1.7999999999999998,4.052245720576971
-2.3,-1.6999999999999997,3.752236935652533
-2.3,-1.5999999999999996,3.452223013636454
-2.3,-1.4999999999999996,3.152200951468376
-2.3,-1.3999999999999995,2.852165991789998
-2.3,-1.2999999999999994,2.5521105999891183
-2.3,-1.1999999999999993,2.252022845772426
-2.3,-1.0999999999999992,1.9518838494444644
-2.3,-0.9999999999999992,1.6516637528939175
-2.3,-0.8999999999999992,1.3513153804753104
-2.3,-0.7999999999999993,1.0507643019897746
-2.3,-0.6999999999999993,0.7498933109489201
-2.3,-0.5999999999999993,0.4485183388037758
-2.3,-0.49999999999999933,0.1463514165935151
-2.3,-0.39999999999999936,-0.157055722874626
-2.3,-0.2999999999999994,-0.4623960590097815
-2.3,-0.19999999999999937,-0.7707311272682696
-2.3,-0.09999999999999937,-1.0836675928734183
-2.3,6.38378239159465e-16,-1.403599487308059
-2.3,0.10000000000000064,-1.7340234953330182
-2.3,0.20000000000000065,-2.0799212560318465
-2.3,0.30000000000000066,-2.4481830716896464
-2.3,0.4000000000000007,-2.8480370300723092
-2.3,0.5000000000000007,-3.2914770105538635
-2.3,0.6000000000000006,-3.7937677934487177
-2.3,0.7000000000000006,-4.3741873407730525
-2.3,0.8000000000000006,-5.0571344865629415
-2.3,0.9000000000000006,-5.8735798419016705
-2.3,1.,-6.967363284322783
-2.3,1.1,-8.157189353948576
-2.3,1.2,-9.635245419666695
-2.3,1.3,-11.477445120448376
-2.3,1.4,-13.779141603884556
-2.3,1.5,-16.660189135639083
-2.3,1.6,-20.271314874201366
-2.3,1.7000000000000002,-24.80213844862371
-2.3,1.8,-30.49126519935751
-2.3,1.9,-37.63898974163061
-2.3,2.,-46.62328579123512
-2.2,-2,4.752254761453132
-2.2,-1.9,4.452251263793391
-2.2,-1.7999999999999998,4.15224572057697
-2.2,-1.6999999999999997,3.852236935652533
-2.2,-1.5999999999999996,3.5522230136364534
-2.2,-1.4999999999999996,3.2522009514683763
-2.2,-1.3999999999999995,2.9521659917899976
-2.2,-1.2999999999999994,2.652110599989118
-2.2,-1.1999999999999993,2.352022845772426
-2.2,-1.0999999999999992,2.0518838494444642
-2.2,-0.9999999999999992,1.7516637528939174
-2.2,-0.8999999999999992,1.45131538047531
-2.2,-0.7999999999999993,1.1507643019897742
-2.2,-0.6999999999999993,0.8498933109489197
-2.2,-0.5999999999999993,0.5485183388037754
-2.2,-0.49999999999999933,0.24635141659351475
-2.2,-0.39999999999999936,-0.05705572287462624
-2.2,-0.2999999999999994,-0.3623960590097818
-2.2,-0.19999999999999937,-0.67073112726827
-2.2,-0.09999999999999937,-0.9836675928734185
-2.2,6.38378239159465e-16,-1.3035994873080592
-2.2,0.10000000000000064,-1.6340234953330184
-2.2,0.20000000000000065,-1.979921256031847
-2.2,0.30000000000000066,-2.3481830716896464
-2.2,0.4000000000000007,-2.7480370300723096
-2.2,0.5000000000000007,-3.191477010553864
-2.2,0.6000000000000006,-3.693767793448718
-2.2,0.7000000000000006,-4.274187340773053
-2.2,0.8000000000000006,-4.957134486562941
-2.2,0.9000000000000006,-5.773579841901671
-2.2,1.,-6.867363284322783
-2.2,1.1,-8.057189353948576
-2.2,1.2,-9.535245419666696
-2.2,1.3,-11.377445120448376
-2.2,1.4,-13.679141603884556
-2.2,1.5,-16.560189135639085
-2.2,1.6,-20.171314874201364
-2.2,1.7000000000000002,-24.702138448623714
-2.2,1.8,-30.39126519935751
-2.2,1.9,-37.538989741630616
-2.2,2.,-46.52328579123512
-2.0999999999999996,-2,4.852254761453133
-2.0999999999999996,-1.9,4.552251263793392
-2.0999999999999996,-1.7999999999999998,4.252245720576971
-2.0999999999999996,-1.6999999999999997,3.9522369356525333
-2.0999999999999996,-1.5999999999999996,3.652223013636454
-2.0999999999999996,-1.4999999999999996,3.3522009514683764
-2.0999999999999996,-1.3999999999999995,3.052165991789998
-2.0999999999999996,-1.2999999999999994,2.7521105999891184
-2.0999999999999996,-1.1999999999999993,2.4520228457724262
-2.0999999999999996,-1.0999999999999992,2.1518838494444648
-2.0999999999999996,-0.9999999999999992,1.8516637528939177
-2.0999999999999996,-0.8999999999999992,1.5513153804753106
-2.0999999999999996,-0.7999999999999993,1.2507643019897747
-2.0999999999999996,-0.6999999999999993,0.9498933109489203
-2.0999999999999996,-0.5999999999999993,0.6485183388037759
-2.0999999999999996,-0.49999999999999933,0.3463514165935152
-2.0999999999999996,-0.39999999999999936,0.042944277125374186
-2.0999999999999996,-0.2999999999999994,-0.26239605900978125
-2.0999999999999996,-0.19999999999999937,-0.5707311272682695
-2.0999999999999996,-0.09999999999999937,-0.8836675928734181
-2.0999999999999996,6.38378239159465e-16,-1.2035994873080589
-2.0999999999999996,0.10000000000000064,-1.534023495333018
-2.0999999999999996,0.20000000000000065,-1.8799212560318466
-2.0999999999999996,0.30000000000000066,-2.2481830716896463
-2.0999999999999996,0.4000000000000007,-2.648037030072309
-2.0999999999999996,0.5000000000000007,-3.0914770105538634
-2.0999999999999996,0.6000000000000006,-3.5937677934487176
-2.0999999999999996,0.7000000000000006,-4.174187340773052
-2.0999999999999996,0.8000000000000006,-4.8571344865629404
-2.0999999999999996,0.9000000000000006,-5.67357984190167
-2.0999999999999996,1.,-6.767363284322783
-2.0999999999999996,1.1,-7.957189353948577
-2.0999999999999996,1.2,-9.435245419666696
-2.0999999999999996,1.3,-11.277445120448377
-2.0999999999999996,1.4,-13.579141603884556
-2.0999999999999996,1.5,-16.460189135639084
-2.0999999999999996,1.6,-20.071314874201363
-2.0999999999999996,1.7000000000000002,-24.602138448623712
-2.0999999999999996,1.8,-30.291265199357507
-2.0999999999999996,1.9,-37.438989741630614
-2.0999999999999996,2.,-46.42328579123512
-2.,-2,4.9522547614531325
-2.,-1.9,4.652251263793391
-2.,-1.7999999999999998,4.3522457205769705
-2.,-1.6999999999999997,4.052236935652533
-2.,-1.5999999999999996,3.7522230136364536
-2.,-1.4999999999999996,3.452200951468376
-2.,-1.3999999999999995,3.152165991789998
-2.,-1.2999999999999994,2.852110599989118
-2.,-1.1999999999999993,2.5520228457724263
-2.,-1.0999999999999992,2.2518838494444644
-2.,-0.9999999999999992,1.9516637528939174
-2.,-0.8999999999999992,1.6513153804753102
-2.,-0.7999999999999993,1.3507643019897744
-2.,-0.6999999999999993,1.04989331094892
-2.,-0.5999999999999993,0.7485183388037756
-2.,-0.49999999999999933,0.4463514165935149
-2.,-0.39999999999999936,0.14294427712537386
-2.,-0.2999999999999994,-0.16239605900978155
-2.,-0.19999999999999937,-0.4707311272682698
-2.,-0.09999999999999937,-0.7836675928734185
-2.,6.38378239159465e-16,-1.103599487308059
-2.,0.10000000000000064,-1.4340234953330182
-2.,0.20000000000000065,-1.7799212560318467
-2.,0.30000000000000066,-2.1481830716896466
-2.,0.4000000000000007,-2.5480370300723094
-2.,0.5000000000000007,-2.9914770105538637
-2.,0.6000000000000006,-3.493767793448718
-2.,0.7000000000000006,-4.074187340773053
-2.,0.8000000000000006,-4.757134486562941
-2.,0.9000000000000006,-5.573579841901671
-2.,1.,-6.667363284322783
-2.,1.1,-7.857189353948577
-2.,1.2,-9.335245419666697
-2.,1.3,-11.177445120448377
-2.,1.4,-13.479141603884557
-2.,1.5,-16.360189135639082
-2.,1.6,-19.971314874201365
-2.,1.7000000000000002,-24.50213844862371
-2.,1.8,-30.19126519935751
-2.,1.9,-37.33898974163061
-2.,2.,-46.323285791235115
-1.9,-2,5.048504575078571
-1.9,-1.9,4.7485010627774145
-1.9,-1.7999999999999998,4.448495494580718
-1.9,-1.6999999999999997,4.148486671355357
-1.9,-1.5999999999999996,3.8484726877054376
-1.9,-1.4999999999999996,3.5484505278780136
-1.9,-1.3999999999999995,3.248415413472508
-1.9,-1.2999999999999994,2.9483597764138687
-1.9,-1.1999999999999993,2.6482716337120205
-1.9,-1.0999999999999992,2.3481320228120723
-1.9,-0.9999999999999992,2.0479109534525306
-1.9,-0.8999999999999992,1.7475610446895062
-1.9,-0.7999999999999993,1.447007534554137
-1.9,-0.6999999999999993,1.1461327083296784
-1.9,-0.5999999999999993,0.8447516995308676
-1.9,-0.49999999999999933,0.5425752884022218
-1.9,-0.39999999999999936,0.23915328968582672
-1.9,-0.2999999999999994,-0.06621021687206041
-1.9,-0.19999999999999937,-0.37458122423242324
-1.9,-0.09999999999999937,-0.6875730399709264
-1.9,6.38378239159465e-16,-1.0075895159108825
-1.9,0.10000000000000064,-1.3381414030642063
-1.9,0.20000000000000065,-1.68423021063862
-1.9,0.30000000000000066,-2.0527734281062573
-1.9,0.4000000000000007,-2.4530352059619642
-1.9,0.5000000000000007,-2.8970557434011837
-1.9,0.6000000000000006,-3.400157765743131
-1.9,0.7000000000000006,-3.9816904261324497
-1.9,0.8000000000000006,-4.666139322205396
-1.9,0.9000000000000006,-5.484579595586871
-1.9,1.0000000000000007,-6.476349971827403
-1.9,1.1,-7.691533037026995
-1.9,1.2000000000000002,-9.190302678601883
-1.9,1.3000000000000003,-11.05121394859574
-1.9,1.4000000000000004,-13.370454748990602
-1.9,1.5000000000000004,-16.268695836932498
-1.9,1.6000000000000005,-19.897479965046283
-1.9,1.7000000000000006,-24.44726287590741
-1.9,1.8000000000000007,-30.157528395001744
-1.9,1.9000000000000008,-37.329510765464015
-1.9,2.000000000000001,-46.34219558312127
-1.7999999999999998,-2,5.1475290524733115
-1.7999999999999998,-1.9,4.847525536096574
-1.7999999999999998,-1.7999999999999998,4.54751996156028
-1.7999999999999998,-1.6999999999999997,4.247511128163865
-1.7999999999999998,-1.5999999999999996,3.9474971284658222
-1.7999999999999998,-1.4999999999999996,3.6474749432104607
-1.7999999999999998,-1.3999999999999995,3.3474397885174607
-1.7999999999999998,-1.2999999999999994,3.0473840876382248
-1.7999999999999998,-1.1999999999999993,2.7472958438619277
-1.7999999999999998,-1.0999999999999992,2.447156072931448
-1.7999999999999998,-0.9999999999999992,2.1469347503235636
-1.7999999999999998,-0.8999999999999992,1.846584441069316
-1.7999999999999998,-0.7999999999999993,1.5460302981710452
-1.7999999999999998,-0.6999999999999993,1.2451544735446707
-1.7999999999999998,-0.5999999999999993,0.9437718922708249
-1.7999999999999998,-0.49999999999999933,0.6415930105826678
-1.7999999999999998,-0.39999999999999936,0.33816714294859573
-1.7999999999999998,-0.2999999999999994,0.03279760340401898
-1.7999999999999998,-0.19999999999999937,-0.27558276026841594
-1.7999999999999998,-0.09999999999999937,-0.5885889993661636
-1.7999999999999998,6.38378239159465e-16,-0.908627474340498
-1.7999999999999998,0.10000000000000064,-1.2392126392719092
-1.7999999999999998,0.20000000000000065,-1.5853511507992657
-1.7999999999999998,0.30000000000000066,-1.9539675561124397
-1.7999999999999998,0.4000000000000007,-2.354335354981327
-1.7999999999999998,0.5000000000000007,-2.7985067326069295
-1.7999999999999998,0.6000000000000006,-3.3018193606256636
-1.7999999999999998,0.7000000000000006,-3.883640696326452
-1.7999999999999998,0.8000000000000006,-4.568478506375982
-1.7999999999999998,0.9000000000000006,-5.387434436383822
-1.7999999999999998,1.0000000000000007,-6.379878421822898
-1.7999999999999998,1.1,-7.595921027270261
-1.7999999999999998,1.2000000000000002,-9.095800427082791
-1.7999999999999998,1.3000000000000003,-10.95810525518943
-1.7999999999999998,1.4000000000000004,-13.279087691658003
-1.7999999999999998,1.5000000000000004,-16.179495174744467
-1.7999999999999998,1.6000000000000005,-19.81096020830792
-1.7999999999999998,1.7000000000000006,-24.36404074560907
-1.7999999999999998,1.8000000000000007,-30.078332318104668
-1.7999999999999998,1.9000000000000008,-37.25518338063235
-1.7999999999999998,2.000000000000001,-46.27368279960334
-1.6999999999999997,-2,5.246298291615052
-1.6999999999999997,-1.9,4.946294770228054
-1.6999999999999997,-1.7999999999999998,4.646289187674337
-1.6999999999999997,-1.6999999999999997,4.346280341438502
-1.6999999999999997,-1.5999999999999996,4.046266321483141
-1.6999999999999997,-1.4999999999999996,3.7462441041304575
-1.6999999999999997,-1.3999999999999995,3.446208898401712
-1.6999999999999997,-1.2999999999999994,3.146153116927914
-1.6999999999999997,-1.1999999999999993,2.8460647457836967
-1.6999999999999997,-1.0999999999999992,2.5459247728500247
-1.6999999999999997,-0.9999999999999992,2.2457031305804755
-1.6999999999999997,-0.8999999999999992,1.9453523154757637
-1.6999999999999997,-0.7999999999999993,1.6447973741787847
-1.6999999999999997,-0.6999999999999993,1.343920289316267
-1.6999999999999997,-0.5999999999999993,1.0425357232312416
-1.6999999999999997,-0.49999999999999933,0.7403537231249391
-1.6999999999999997,-0.39999999999999936,0.4369229721674833
-1.6999999999999997,-0.2999999999999994,0.1315458179187452
-1.6999999999999997,-0.19999999999999937,-0.17684635433783924
-1.6999999999999997,-0.09999999999999937,-0.48987078119450994
-1.6999999999999997,6.38378239159465e-16,-0.8099370334492914
-1.6999999999999997,0.10000000000000064,-1.1405641901888894
-1.6999999999999997,0.20000000000000065,-1.4867654139110829
-1.6999999999999997,0.30000000000000066,-1.8554741473349012
-1.6999999999999997,0.4000000000000007,-2.2559756666278754
-1.6999999999999997,0.5000000000000007,-2.700337240507962
-1.6999999999999997,0.6000000000000006,-3.203915316525768
-1.6999999999999997,0.7000000000000006,-3.78610033277753
-1.6999999999999997,0.8000000000000006,-4.471427767410573
-1.6999999999999997,0.9000000000000006,-5.291032325351767
-1.6999999999999997,1.0000000000000007,-6.284322595445258
-1.6999999999999997,1.1,-7.50144349632194
-1.6999999999999997,1.2000000000000002,-9.002712321968758
-1.6999999999999997,1.3000000000000003,-10.866757488101372
-1.6999999999999997,1.4000000000000004,-13.189907885090937
-1.6999999999999997,1.5000000000000004,-16.093000726359673
-1.6999999999999997,1.6000000000000005,-19.727770732240238
-1.6999999999999997,1.7000000000000006,-24.28488750688753
-1.6999999999999997,1.8000000000000007,-30.00406059677874
-1.6999999999999997,1.9000000000000008,-37.186741261323355
-1.6999999999999997,2.000000000000001,-46.21208670365429
-1.5999999999999996,-2,5.344744638859604
-1.5999999999999996,-1.9,5.044741110928217
-1.5999999999999996,-1.7999999999999998,4.744735518296843
-1.5999999999999996,-1.6999999999999997,4.4447266557937475
-1.5999999999999996,-1.5999999999999996,4.144712610073199
-1.5999999999999996,-1.4999999999999996,3.844690352177963
-1.5999999999999996,-1.3999999999999995,3.5446550823955723
-1.5999999999999996,-1.2999999999999994,3.2445991991624448
-1.5999999999999996,-1.1999999999999993,2.944510666855018
-1.5999999999999996,-1.0999999999999992,2.6443704387004656
-1.5999999999999996,-0.9999999999999992,2.344148392704294
-1.5999999999999996,-0.8999999999999992,2.043796939086255
-1.5999999999999996,-0.7999999999999993,1.7432409889563867
-1.5999999999999996,-0.6999999999999993,1.4423623121879037
-1.5999999999999996,-0.5999999999999993,1.1409752390570629
-1.5999999999999996,-0.49999999999999933,0.838789300198046
-1.5999999999999996,-0.39999999999999936,0.5353523814112724
-1.5999999999999996,-0.2999999999999994,0.22996560998763413
-1.5999999999999996,-0.19999999999999937,-0.07844147588553786
-1.5999999999999996,-0.09999999999999937,-0.3914888720701835
-1.5999999999999996,6.38378239159465e-16,-0.7115901992482014
-1.5999999999999996,0.10000000000000064,-1.0422703753374951
-1.5999999999999996,0.20000000000000065,-1.3885507687274723
-1.5999999999999996,0.30000000000000066,-1.7573760371848792
-1.5999999999999996,0.4000000000000007,-2.1580462918967647
-1.5999999999999996,0.5000000000000007,-2.602647780000607
-1.5999999999999996,0.6000000000000006,-3.1065605413452717
-1.5999999999999996,0.7000000000000006,-3.6892037786776073
-1.5999999999999996,0.8000000000000006,-4.375147598598179
-1.5999999999999996,0.9000000000000006,-5.19556777994838
-1.5999999999999996,1.0000000000000007,-6.189920623556069
-1.5999999999999996,1.1,-7.408392812221333
-1.5999999999999996,1.2000000000000002,-8.911398351963156
-1.5999999999999996,1.3000000000000003,-10.777611725249809
-1.5999999999999996,1.4000000000000004,-13.103451636187472
-1.5999999999999996,1.5000000000000004,-16.009857508551427
-1.5999999999999996,1.6000000000000005,-19.648675617815062
-1.5999999999999996,1.7000000000000006,-24.21068930175835
-1.5999999999999996,1.8000000000000007,-29.93571028612699
-1.5999999999999996,1.9000000000000008,-37.12525697322762
-1.5999999999999996,2.000000000000001,-46.158482191096525
-1.4999999999999996,-2,5.4427819905213015
-1.4999999999999996,-1.9,5.14277845440023
-1.4999999999999996,-1.7999999999999998,4.842772848626659
-1.4999999999999996,-1.6999999999999997,4.5427639659211465
-1.4999999999999996,-1.5999999999999996,4.242749887902647
-1.4999999999999996,-1.4999999999999996,3.9427275787496985
-1.4999999999999996,-1.3999999999999995,3.6426922277559006
-1.4999999999999996,-1.2999999999999994,3.3426362158737364
-1.4999999999999996,-1.1999999999999993,3.0425474797764633
-1.4999999999999996,-1.0999999999999992,2.7424069291089124
-1.4999999999999996,-0.9999999999999992,2.442184372590993
-1.4999999999999996,-0.8999999999999992,2.141832111654224
-1.4999999999999996,-0.7999999999999993,1.8412748861762718
-1.4999999999999996,-0.6999999999999993,1.5403941969378074
-1.4999999999999996,-0.5999999999999993,1.239003954474097
-1.4999999999999996,-0.49999999999999933,0.9368130364888236
-1.4999999999999996,-0.39999999999999936,0.6333683215264445
-1.4999999999999996,-0.2999999999999994,0.32796939288973853
-1.4999999999999996,-0.19999999999999937,0.019543456739721323
-1.4999999999999996,-0.09999999999999937,-0.29353296859731515
-1.4999999999999996,6.38378239159465e-16,-0.6136786220901852
-1.4999999999999996,0.10000000000000064,-0.9444257911465
-1.4999999999999996,0.20000000000000065,-1.2908062014567343
-1.4999999999999996,0.30000000000000066,-1.6597786545914686
-1.4999999999999996,0.4000000000000007,-2.0606619519278397
-1.4999999999999996,0.5000000000000007,-2.5055662135395713
-1.4999999999999996,0.6000000000000006,-3.009901089210862
-1.4999999999999996,0.7000000000000006,-3.5931217664122737
-1.4999999999999996,0.8000000000000006,-4.2798414791919965
-1.4999999999999996,0.9000000000000006,-5.101286839554847
-1.4999999999999996,1.0000000000000007,-6.0969726775603945
-1.4999999999999996,1.1,-7.317135838099339
-1.4999999999999996,1.2000000000000002,-8.822307406441986
-1.4999999999999996,1.3000000000000003,-10.691213382407415
-1.4999999999999996,1.4000000000000004,-13.020374681327322
-1.4999999999999996,1.5000000000000004,-15.930842140947336
-1.4999999999999996,1.6000000000000005,-19.574575376553145
-1.4999999999999996,1.7000000000000006,-24.14245906558657
-1.4999999999999996,1.8000000000000007,-29.874370511024676
-1.4999999999999996,1.9000000000000008,-37.07182111227546
-1.4999999999999996,2.000000000000001,-46.11383326339147
-1.3999999999999995,-2,5.540300455360009
-1.3999999999999995,-1.9,5.240296909007961
-1.3999999999999995,-1.7999999999999998,4.9402912869299485
-1.3999999999999995,-1.6999999999999997,4.640282378306777
-1.3999999999999995,-1.5999999999999996,4.340268259284464
-1.3999999999999995,-1.4999999999999996,4.040245885266992
-1.3999999999999995,-1.3999999999999995,3.7402104314902616
-1.3999999999999995,-1.2999999999999994,3.440154256865779
-1.3999999999999995,-1.1999999999999993,3.140065262876383
-1.3999999999999995,-1.0999999999999992,2.8399243039539455
-1.3999999999999995,-0.9999999999999992,2.5397011011398978
-1.3999999999999995,-0.8999999999999992,2.239347818724822
-1.3999999999999995,-0.7999999999999993,1.9387889790118085
-1.3999999999999995,-0.6999999999999993,1.6379057429285826
-1.3999999999999995,-0.5999999999999993,1.3365114896188512
-1.3999999999999995,-0.49999999999999933,1.0343142705275106
-1.3999999999999995,-0.39999999999999936,0.7308596892098854
-1.3999999999999995,-0.2999999999999994,0.42544537809068045
-1.3999999999999995,-0.19999999999999937,0.11699559113852175
-1.3999999999999995,-0.09999999999999937,-0.1961175601521711
-1.3999999999999995,6.38378239159465e-16,-0.5163192852120202
-1.3999999999999995,0.10000000000000064,-0.8471511829012306
-1.3999999999999995,0.20000000000000065,-1.193658058239172
-1.3999999999999995,0.30000000000000066,-1.5628165580898359
-1.3999999999999995,0.4000000000000007,-1.9639690320273249
-1.3999999999999995,0.5000000000000007,-2.4092556189753314
-1.3999999999999995,0.6000000000000006,-2.914123091081671
-1.3999999999999995,0.7000000000000006,-3.4980715617774067
-1.3999999999999995,0.8000000000000006,-4.1857677876916295
-1.3999999999999995,0.9000000000000006,-5.0085009424114695
-1.3999999999999995,1.0000000000000007,-6.00585702707187
-1.3999999999999995,1.1,-7.228132101848925
-1.3999999999999995,1.2000000000000002,-8.735997064093741
-1.3999999999999995,1.3000000000000003,-10.608232303436766
-1.3999999999999995,1.4000000000000004,-12.941469976104827
-1.3999999999999995,1.5000000000000004,-15.856873727533259
-1.3999999999999995,1.6000000000000005,-19.506503389709344
-1.3999999999999995,1.7000000000000006,-24.081307157308775
-1.3999999999999995,1.8000000000000007,-29.82115191478721
-1.3999999999999995,1.9000000000000008,-37.02741352374534
-1.3999999999999995,2.000000000000001,-46.07879553998865
-1.2999999999999994,-2,5.637159288670427
-1.2999999999999994,-1.9,5.337155729642015
-1.2999999999999994,-1.7999999999999998,5.037150087081266
-1.2999999999999994,-1.6999999999999997,4.737141145603497
-1.2999999999999994,-1.5999999999999996,4.437126974741162
-1.2999999999999994,-1.4999999999999996,4.137104518498627
-1.2999999999999994,-1.3999999999999995,3.837068934459717
-1.2999999999999994,-1.2999999999999994,3.537012553330224
-1.2999999999999994,-1.1999999999999993,3.2369232326838246
-1.2999999999999994,-1.0999999999999992,2.936781756360784
-1.2999999999999994,-0.9999999999999992,2.636557734904662
-1.2999999999999994,-0.8999999999999992,2.3362031574601296
-1.2999999999999994,-0.7999999999999993,2.035642272092482
-1.2999999999999994,-0.6999999999999993,1.7347558084435362
-1.2999999999999994,-0.5999999999999993,1.433356472211706
-1.2999999999999994,-0.49999999999999933,1.1311512692946664
-1.2999999999999994,-0.39999999999999936,0.8276841851838643
-1.2999999999999994,-0.2999999999999994,0.5222503841276439
-1.2999999999999994,-0.19999999999999937,0.21377037970123308
-1.2999999999999994,-0.09999999999999937,-0.09938929278808027
-1.2999999999999994,6.38378239159465e-16,-0.4196620331253917
-1.2999999999999994,0.10000000000000064,-0.7506012167605994
-1.2999999999999994,0.20000000000000065,-1.09726817525119
-1.2999999999999994,0.30000000000000066,-1.4666620807260895
-1.2999999999999994,0.4000000000000007,-1.8681549544443352
-1.2999999999999994,0.5000000000000007,-2.313924659321009
-1.2999999999999994,0.6000000000000006,-2.8194644383079273
-1.2999999999999994,0.7000000000000006,-3.4043303312479622
-1.2999999999999994,0.8000000000000006,-4.093255197386454
-1.2999999999999994,0.9000000000000006,-4.917604602337121
-1.2999999999999994,1.0000000000000007,-5.917050009811893
-1.2999999999999994,1.1,-7.141955583978689
-1.2999999999999994,1.2000000000000002,-8.6531558976079
-1.2999999999999994,1.3000000000000003,-10.52948288674103
-1.2999999999999994,1.4000000000000004,-12.867680834159563
-1.2999999999999994,1.5000000000000004,-15.789012115911055
-1.2999999999999994,1.6000000000000005,-19.44559736713367
-1.2999999999999994,1.7000000000000006,-24.028369905694063
-1.2999999999999994,1.8000000000000007,-29.777054474916635
-1.2999999999999994,1.9000000000000008,-36.992699555068164
-1.2999999999999994,2.000000000000001,-46.05345641736423
-1.1999999999999993,-2,5.73317743788012
-1.1999999999999993,-1.9,5.4331738616038745
-1.1999999999999993,-1.7999999999999998,5.133168192743422
-1.1999999999999993,-1.6999999999999997,4.833159209613091
-1.1999999999999993,-1.5999999999999996,4.533144973025088
-1.1999999999999993,-1.4999999999999996,4.2331224124019515
-1.1999999999999993,-1.3999999999999995,3.9330866628599668
-1.1999999999999993,-1.2999999999999994,3.633030019846616
-1.1999999999999993,-1.1999999999999993,3.332940284131771
-1.1999999999999993,-1.0999999999999992,3.0327981508765216
-1.1999999999999993,-0.9999999999999992,2.7325730899499074
-1.1999999999999993,-0.8999999999999992,2.432216868951104
-1.1999999999999993,-0.7999999999999993,2.1316533866551395
-1.1999999999999993,-0.6999999999999993,1.8307628259593371
-1.1999999999999993,-0.5999999999999993,1.5293570384984725
-1.1999999999999993,-0.49999999999999933,1.2271417513421714
-1.1999999999999993,-0.39999999999999936,0.9236587475585084
-1.1999999999999993,-0.2999999999999994,0.6182002112812425
-1.1999999999999993,-0.19999999999999937,0.30968186340582776
-1.1999999999999993,-0.09999999999999937,-0.0035368330322264325
-1.1999999999999993,6.38378239159465e-16,-0.3238996524187581
-1.1999999999999993,0.10000000000000064,-0.6549748803982242
-1.1999999999999993,0.20000000000000065,-1.0018447544337763
-1.1999999999999993,0.30000000000000066,-1.371536889141496
-1.1999999999999993,0.4000000000000007,-1.7734606901137215
-1.1999999999999993,0.5000000000000007,-2.2198413867840725
-1.1999999999999993,0.6000000000000006,-2.726230261465623
-1.1999999999999993,0.7000000000000006,-3.3122526946359203
-1.1999999999999993,0.8000000000000006,-4.002722616115894
-1.1999999999999993,0.9000000000000006,-4.829097817390647
-1.1999999999999993,1.0000000000000007,-5.831150506902926
-1.1999999999999993,1.1,-7.059319967675411
-1.1999999999999993,1.2000000000000002,-8.574626699245211
-1.1999999999999993,1.3000000000000003,-10.455940211336179
-1.1999999999999993,1.4000000000000004,-12.800101588332373
-1.1999999999999993,1.5000000000000004,-15.728430439370525
-1.1999999999999993,1.6000000000000005,-19.393026682371286
-1.1999999999999993,1.7000000000000006,-23.98467291286729
-1.1999999999999993,1.8000000000000007,-29.742755500711787
-1.1999999999999993,1.9000000000000008,-36.967759431406684
-1.1999999999999993,2.000000000000001,-46.037080466929964
-1.0999999999999992,-2,5.8281207070100765
-1.0999999999999992,-1.9,5.528117109522493
-1.0999999999999992,-1.7999999999999998,5.2281114075012
-1.0999999999999992,-1.6999999999999997,4.92810237106264
-1.0999999999999992,-1.5999999999999996,4.628088050658634
-1.0999999999999992,-1.4999999999999996,4.328065357234573
-1.0999999999999992,-1.3999999999999995,4.028029397388197
-1.0999999999999992,-1.2999999999999994,3.7279724210816423
-1.0999999999999992,-1.1999999999999993,3.427882157647089
-1.0999999999999992,-1.0999999999999992,3.127739188695272
-1.0999999999999992,-0.9999999999999992,2.8275128052877583
-1.0999999999999992,-0.8999999999999992,2.527154493153259
-1.0999999999999992,-0.7999999999999993,2.226587707833715
-1.0999999999999992,-0.6999999999999993,1.9256919348923596
-1.0999999999999992,-0.5999999999999993,1.6242779392419069
-1.0999999999999992,-0.49999999999999933,1.322049708092903
-1.0999999999999992,-0.39999999999999936,1.0185464625680434
-1.0999999999999992,-0.2999999999999994,0.7130565803659747
-1.0999999999999992,-0.19999999999999937,0.4044894793941438
-1.0999999999999992,-0.09999999999999937,0.09119574996881055
-1.0999999999999992,6.38378239159465e-16,-0.22928154666883743
-1.0999999999999992,0.10000000000000064,-0.5605295995505618
-1.0999999999999992,0.20000000000000065,-0.9076571115846025
-1.0999999999999992,0.30000000000000066,-1.2777276350219438
-1.0999999999999992,0.4000000000000007,-1.6801976617530816
-1.0999999999999992,0.5000000000000007,-2.127351801576559
-1.0999999999999992,0.6000000000000006,-2.6348136044489547
-1.0999999999999992,0.7000000000000006,-3.222293891162561
-1.0999999999999992,0.8000000000000006,-3.9147050108255135
-1.0999999999999992,0.9000000000000006,-4.743614220695151
-1.0999999999999992,1.0000000000000007,-5.748909132153911
-1.0999999999999992,1.1,-6.981106027918295
-1.0999999999999992,1.2000000000000002,-8.501426608283207
-1.0999999999999992,1.3000000000000003,-10.388743902432871
-1.0999999999999992,1.4000000000000004,-12.739951557104096
-1.0999999999999992,1.5000000000000004,-15.676340793771512
-1.0999999999999992,1.6000000000000005,-19.349849607134583
-1.0999999999999992,1.7000000000000006,-23.95090802845046
-1.0999999999999992,1.8000000000000007,-29.718324729698374
-1.0999999999999992,1.9000000000000008,-36.95182149762471
-1.0999999999999992,2.000000000000001,-46.0280164645668
-0.9999999999999992,-2,5.921684078466385
-0.9999999999999992,-1.9,5.621680453664764
-0.9999999999999992,-1.7999999999999998,5.321674709507917
-0.9999999999999992,-1.6999999999999997,5.021665605686089
-0.9999999999999992,-1.5999999999999996,4.721651178383543
-0.9999999999999992,-1.4999999999999996,4.421628315540676
-0.9999999999999992,-1.3999999999999995,4.121592087239509
-0.9999999999999992,-1.2999999999999994,3.821534685705317
-0.9999999999999992,-1.1999999999999993,3.521443749781015
-0.9999999999999992,-1.0999999999999992,3.2212997146803684
-0.9999999999999992,-0.9999999999999992,2.9210716443256355
-0.9999999999999992,-0.8999999999999992,2.620710664665277
-0.9999999999999992,-0.7999999999999993,2.3201396641470096
-0.9999999999999992,-0.6999999999999993,2.019237242882168
-0.9999999999999992,-0.5999999999999993,1.7178127781992891
-0.9999999999999992,-0.49999999999999933,1.4155681044045458
-0.9999999999999992,-0.39999999999999936,1.1120392343253145
-0.9999999999999992,-0.2999999999999994,0.8065091353477145
-0.9999999999999992,-0.19999999999999937,0.4978798872338231
-0.9999999999999992,-0.09999999999999937,0.18449054082742125
-0.9999999999999992,6.38378239159465e-16,-0.13613258125303784
-0.9999999999999992,0.10000000000000064,-0.46760066995842753
-0.9999999999999992,0.20000000000000065,-0.8150559709658888
-0.9999999999999992,0.30000000000000066,-1.1856074565599453
-0.9999999999999992,0.4000000000000007,-1.5887708882101346
-0.9999999999999992,0.5000000000000007,-2.036905138789759
-0.9999999999999992,0.6000000000000006,-2.545723281579255
-0.9999999999999992,0.7000000000000006,-3.1350404735118933
-0.9999999999999992,0.8000000000000006,-3.829886686427027
-0.9999999999999992,0.9000000000000006,-4.661955690466271
-0.9999999999999992,1.0000000000000007,-5.671261171918778
-0.9999999999999992,1.1,-6.908387198861459
-0.9999999999999992,1.2000000000000002,-8.434755307627261
-0.9999999999999992,1.3000000000000003,-10.329173980267223
-0.9999999999999992,1.4000000000000004,-12.688498390337015
-0.9999999999999992,1.5000000000000004,-15.633843155694965
-0.9999999999999992,1.6000000000000005,-19.31677532979116
-0.9999999999999992,1.7000000000000006,-23.927129288366537
-0.9999999999999992,1.8000000000000007,-29.702941584266085
-0.9999999999999992,1.9000000000000008,-36.94316719801475
-0.9999999999999992,2.000000000000001,-46.023961156389134
-0.8999999999999992,-2,6.013466886516375
-0.8999999999999992,-1.9,5.713463227615613
-0.8999999999999992,-1.7999999999999998,5.413457429258702
-0.8999999999999992,-1.6999999999999997,5.113448239946814
-0.8999999999999992,-1.5999999999999996,4.8134336758415195
-0.8999999999999992,-1.4999999999999996,4.513410596137473
-0.8999999999999992,-1.3999999999999995,4.213374024275306
-0.8999999999999992,-1.2999999999999994,3.9133160784734984
-0.8999999999999992,-1.1999999999999993,3.6132242796815484
-0.8999999999999992,-1.0999999999999992,3.313078880082454
-0.8999999999999992,-0.9999999999999992,3.012848650325092
-0.8999999999999992,-0.8999999999999992,2.7124842548905117
-0.8999999999999992,-0.7999999999999993,2.411907860696914
-0.8999999999999992,-0.6999999999999993,2.1109969310182564
-0.8999999999999992,-0.5999999999999993,1.8095590702212714
-0.8999999999999992,-0.49999999999999933,1.5072933598709222
-0.8999999999999992,-0.39999999999999936,1.2037315652012575
-0.8999999999999992,-0.2999999999999994,0.8981501686239594
-0.8999999999999992,-0.19999999999999937,0.5894414551873942
-0.8999999999999992,-0.09999999999999937,0.2759298948520985
-0.8999999999999992,6.38378239159465e-16,-0.04487951929236253
-0.8999999999999992,0.10000000000000064,-0.3766285072153542
-0.8999999999999992,0.20000000000000065,-0.7245018732564179
-0.8999999999999992,0.30000000000000066,-1.0956660033435266
-0.8999999999999992,0.4000000000000007,-1.4997111335033073
-0.8999999999999992,0.5000000000000007,-1.9490886647279264
-0.8999999999999992,0.6000000000000006,-2.4596216808070164
-0.8999999999999992,0.7000000000000006,-3.051250933727348
-0.8999999999999992,0.8000000000000006,-3.749143505069613
-0.8999999999999992,0.9000000000000006,-4.5851330010316325
-0.8999999999999992,1.0000000000000007,-5.599359346197795
-0.8999999999999992,1.1,-6.842443714127044
-0.8999999999999992,1.2000000000000002,-8.375973365581414
-0.8999999999999992,1.3000000000000003,-10.27857081196868
-0.8999999999999992,1.4000000000000004,-12.646895313401547
-0.8999999999999992,1.5000000000000004,-15.601666694687703
-0.8999999999999992,1.6000000000000005,-19.293833764744154
-0.8999999999999992,1.7000000000000006,-23.912448947322805
-0.8999999999999992,1.8000000000000007,-29.694798321931632
-0.8999999999999992,1.9000000000000008,-36.93941898561528
-0.8999999999999992,2.000000000000001,-46.02260421909415
-0.7999999999999993,-2,6.102937243926362
-0.7999999999999993,-1.9,5.8029335416682875
-0.7999999999999993,-1.7999999999999998,5.502927672521093
-0.7999999999999993,-1.6999999999999997,5.2029183708057065
-0.7999999999999993,-1.5999999999999996,4.902903630694334
-0.7999999999999993,-1.4999999999999996,4.602880272253934
-0.7999999999999993,-1.3999999999999995,4.30284325863863
-0.7999999999999993,-1.2999999999999994,4.002784613289489
-0.7999999999999993,-1.1999999999999993,3.7026917067246305
-0.7999999999999993,-1.0999999999999992,3.4025445531240996
-0.7999999999999993,-0.9999999999999992,3.102311548079844
-0.7999999999999993,-0.8999999999999992,2.80194276561677
-0.7999999999999993,-0.7999999999999993,2.501359440505597
-0.7999999999999993,-0.6999999999999993,2.200437576779477
-0.7999999999999993,-0.5999999999999993,1.8989825038116546
-0.7999999999999993,-0.49999999999999933,1.5966897667788167
-0.7999999999999993,-0.39999999999999936,1.2930856840355491
-0.7999999999999993,-0.2999999999999994,0.9874384209052132
-0.7999999999999993,-0.19999999999999937,0.6786277124918305
-0.7999999999999993,-0.09999999999999937,0.364959369652191
-0.7999999999999993,6.38378239159465e-16,0.04391114419588354
-0.7999999999999993,0.10000000000000064,-0.2881975940891348
-0.7999999999999993,0.20000000000000065,-0.6366056904024947
-0.7999999999999993,0.30000000000000066,-1.0085520509952621
-0.7999999999999993,0.4000000000000007,-1.4137202343215929
-0.7999999999999993,0.5000000000000007,-1.8646760991728564
-0.7999999999999993,0.6000000000000006,-2.3773761800248323
-0.7999999999999993,0.7000000000000006,-2.9719088752746776
-0.7999999999999993,0.8000000000000006,-3.6735943932267867
-0.7999999999999993,0.9000000000000006,-4.514408643808686
-0.7999999999999993,1.0000000000000007,-5.53459552327359
-0.7999999999999993,1.1,-6.784744232494528
-0.7999999999999993,1.2000000000000002,-8.326517014953238
-0.7999999999999993,1.3000000000000003,-10.238155446480906
-0.7999999999999993,1.4000000000000004,-12.615893018359174
-0.7999999999999993,1.5000000000000004,-15.579803203421625
-0.7999999999999993,1.6000000000000005,-19.28004310039955
-0.7999999999999993,1.7000000000000006,-23.904939815073245
-0.7999999999999993,1.8000000000000007,-29.69142221602994
-0.7999999999999993,1.9000000000000008,-36.93823193698835
-0.7999999999999993,2.000000000000001,-46.02229845854889
-0.6999999999999993,-2,6.189379887738985
-0.6999999999999993,-1.9,5.889376128200982
-0.6999999999999993,-1.7999999999999998,5.589370172070083
-0.6999999999999993,-1.6999999999999997,5.289360723146517
-0.6999999999999993,-1.5999999999999996,4.989345755860531
-0.6999999999999993,-1.4999999999999996,4.689322037231185
-0.6999999999999993,-1.3999999999999995,4.389284453297317
-0.6999999999999993,-1.2999999999999994,4.089224904133326
-0.6999999999999993,-1.1999999999999993,3.7891305663337658
-0.6999999999999993,-1.0999999999999992,3.488981147090894
-0.6999999999999993,-0.9999999999999992,3.1887445572436786
-0.6999999999999993,-0.8999999999999992,2.888370106930619
-0.6999999999999993,-0.7999999999999993,2.5877778281938295
-0.6999999999999993,-0.6999999999999993,2.2868418467627922
-0.6999999999999993,-0.5999999999999993,1.9853645486549258
-0.6999999999999993,-0.49999999999999933,1.6830369221555355
-0.6999999999999993,-0.39999999999999936,1.379378263114692
-0.6999999999999993,-0.2999999999999994,1.0736460287712537
-0.6999999999999993,-0.19999999999999937,0.7647038134957371
-0.6999999999999993,-0.09999999999999937,0.4508334751468158
-0.6999999999999993,6.38378239159465e-16,0.12947786711427017
-0.6999999999999993,0.10000000000000064,-0.203093301666432
-0.6999999999999993,0.20000000000000065,-0.5521875091776728
-0.6999999999999993,0.30000000000000066,-0.925135059578036
-0.6999999999999993,0.4000000000000007,-1.331735739878816
-0.6999999999999993,0.5000000000000007,-1.7846952964663083
-0.6999999999999993,0.6000000000000006,-2.300128492551515
-0.6999999999999993,0.7000000000000006,-2.8982901689928
-0.6999999999999993,0.8000000000000006,-3.6046582515462253
-0.6999999999999993,0.9000000000000006,-4.45132895736729
-0.6999999999999993,1.0000000000000007,-5.478585159350001
-0.6999999999999993,1.1,-6.736852254150052
-0.6999999999999993,1.2000000000000002,-8.287692977909254
-0.6999999999999993,1.3000000000000003,-10.208698293640275
-0.6999999999999993,1.4000000000000004,-12.59542113561659
-0.6999999999999993,1.5000000000000004,-15.567135998570167
-0.6999999999999993,1.6000000000000005,-19.27331417871061
-0.6999999999999993,1.7000000000000006,-23.90200749469747
-0.6999999999999993,1.8000000000000007,-29.690430373172337
-0.6999999999999993,1.9000000000000008,-36.937988287983444
-0.6999999999999993,2.000000000000001,-46.02225833268652
-0.5999999999999993,-2,6.271817921905927
-0.5999999999999993,-1.9,5.971814092852675
-0.5999999999999993,-1.7999999999999998,5.671808011597544
-0.5999999999999993,-1.6999999999999997,5.371798381293879
-0.5999999999999993,-1.5999999999999996,5.071783118255568
-0.5999999999999993,-1.4999999999999996,4.771758931749706
-0.5999999999999993,-1.3999999999999995,4.471720606330748
-0.5999999999999993,-1.2999999999999994,4.171659882861614
-0.5999999999999993,-1.1999999999999993,3.8715636845023176
-0.5999999999999993,-1.0999999999999992,3.5714113211105234
-0.5999999999999993,-0.9999999999999992,3.271170073279988
-0.5999999999999993,-0.8999999999999992,2.97078825830168
-0.5999999999999993,-0.7999999999999993,2.6701843501141576
-0.5999999999999993,-0.6999999999999993,2.3692300255232706
-0.5999999999999993,-0.5999999999999993,2.067723864571021
-0.5999999999999993,-0.49999999999999933,1.7653509408797228
-0.5999999999999993,-0.39999999999999936,1.4616214553231563
-0.5999999999999993,-0.2999999999999994,1.1557790089796507
-0.5999999999999993,-0.19999999999999937,0.8466663551983695
-0.5999999999999993,-0.09999999999999937,0.5325344909963701
-0.5999999999999993,6.38378239159465e-16,0.21078147405453865
-0.5999999999999993,0.10000000000000064,-0.12238641833086197
-0.5999999999999993,0.20000000000000065,-0.47236366798277624
-0.5999999999999993,0.30000000000000066,-0.8465951153337344
-0.5999999999999993,0.4000000000000007,-1.2550235837223884
-0.5999999999999993,0.5000000000000007,-1.710521943265508
-0.5999999999999993,0.6000000000000006,-2.2293847577053825
-0.5999999999999993,0.7000000000000006,-2.8320396772297736
-0.5999999999999993,0.8000000000000006,-3.5440995615000896
-0.5999999999999993,0.9000000000000006,-4.397710564008915
-0.5999999999999993,1.0000000000000007,-5.433056613948633
-0.5999999999999993,1.1,-6.700180373951931
-0.5999999999999993,1.2000000000000002,-8.260280940025392
-0.5999999999999993,1.3000000000000003,-10.190024038345658
-0.5999999999999993,1.4000000000000004,-12.584164267900743
-0.5999999999999993,1.5000000000000004,-15.561353475912798
-0.5999999999999993,1.6000000000000005,-19.27089838647355
-0.5999999999999993,1.7000000000000006,-23.90123189630516
-0.5999999999999993,1.8000000000000007,-29.690251602723563
-0.5999999999999993,1.9000000000000008,-36.937961037310345
-0.5999999999999993,2.000000000000001,-46.022255848211536
-0.49999999999999933,-2,6.348892945240032
-0.49999999999999933,-1.9,6.048889030746051
-0.49999999999999933,-1.7999999999999998,5.748882782481956
-0.49999999999999933,-1.6999999999999997,5.448872907921351
-0.49999999999999933,-1.5999999999999996,5.1488572588196115
-0.49999999999999933,-1.4999999999999996,4.848832460319543
-0.49999999999999933,-1.3999999999999995,4.548793164989314
-0.49999999999999933,-1.2999999999999994,4.248730904160042
-0.49999999999999933,-1.1999999999999993,3.9486322737224873
-0.49999999999999933,-1.0999999999999992,3.648476059111076
-0.49999999999999933,-0.9999999999999992,3.3482287183415558
-0.49999999999999933,-0.8999999999999992,3.047837271307699
-0.49999999999999933,-0.7999999999999993,2.747218154414202
-0.49999999999999933,-0.6999999999999993,2.4462398517091577
-0.49999999999999933,-0.5999999999999993,2.1446959682277122
-0.49999999999999933,-0.49999999999999933,1.8422638690846727
-0.49999999999999933,-0.39999999999999936,1.538441938134182
-0.49999999999999933,-0.2999999999999994,1.2324556929859487
-0.49999999999999933,-0.19999999999999937,0.9231209485676029
-0.49999999999999933,-0.09999999999999937,0.6086488274714157
-0.49999999999999933,6.38378239159465e-16,0.2863798477730761
-0.49999999999999933,0.10000000000000064,-0.047560550952980195
-0.49999999999999933,0.20000000000000065,-0.39867644149921
-0.49999999999999933,0.30000000000000066,-0.7745543143333963
-0.49999999999999933,0.4000000000000007,-1.1853086898515464
-0.49999999999999933,0.5000000000000007,-1.644003198669391
-0.49999999999999933,0.6000000000000006,-2.1671194919781787
-0.49999999999999933,0.7000000000000006,-2.7752325278162098
-0.49999999999999933,0.8000000000000006,-3.494010935735036
-0.49999999999999933,0.9000000000000006,-4.355495989960785
-0.49999999999999933,1.0000000000000007,-5.399532386661145
-0.49999999999999933,1.1,-6.675485755371057
-0.49999999999999933,1.2000000000000002,-8.243921429684354
-0.49999999999999933,1.3000000000000003,-10.180515521167896
-0.49999999999999933,1.4000000000000004,-12.579502029039059
-0.49999999999999933,1.5000000000000004,-15.559515951367043
-0.49999999999999933,1.6000000000000005,-19.270349265153044
-0.49999999999999933,1.7000000000000006,-23.90111590650807
-0.49999999999999933,1.8000000000000007,-29.69023569706821
-0.49999999999999933,1.9000000000000008,-36.93795976212577
-0.49999999999999933,2.000000000000001,-46.0222557957895
-0.39999999999999936,-2,6.418679784710595
-0.39999999999999936,-1.9,6.118675725561809
-0.39999999999999936,-1.7999999999999998,5.818669292008869
-0.39999999999999936,-1.6999999999999997,5.518659094410838
-0.39999999999999936,-1.5999999999999996,5.218642936695789
-0.39999999999999936,-1.4999999999999996,4.918617332047484
-0.39999999999999936,-1.3999999999999995,4.618576760197731
-0.39999999999999936,-1.2999999999999994,4.318512478270397
-0.39999999999999936,-1.1999999999999993,4.0184106457978395
-0.39999999999999936,-1.0999999999999992,3.7182493631035527
-0.39999999999999936,-0.9999999999999992,3.417994004899653
-0.39999999999999936,-0.8999999999999992,3.117589887745955
-0.39999999999999936,-0.7999999999999993,2.81695076274664
-0.39999999999999936,-0.6999999999999993,2.515940931569018
-0.39999999999999936,-0.5999999999999993,2.2143474687275044
-0.39999999999999936,-0.49999999999999933,1.9118376460379392
-0.39999999999999936,-0.39999999999999936,1.6078943451647314
-0.39999999999999936,-0.2999999999999994,1.3017196989761388
-0.39999999999999936,-0.19999999999999937,0.9920944070817316
-0.39999999999999936,-0.09999999999999937,0.6771781977557096
-0.39999999999999936,6.38378239159465e-16,0.3542380500900687
-0.39999999999999936,0.10000000000000064,0.019297361513756526
-0.39999999999999936,0.20000000000000065,-0.3332835463866231
-0.39999999999999936,0.30000000000000066,-0.7112609803478604
-0.39999999999999936,0.4000000000000007,-1.1249445717101314
-0.39999999999999936,0.5000000000000007,-1.5875943204736673
-0.39999999999999936,0.6000000000000006,-2.115847062951323
-0.39999999999999936,0.7000000000000006,-2.730331124472606
-0.39999999999999936,0.8000000000000006,-3.456591967376512
-0.39999999999999936,0.9000000000000006,-4.326296929171848
-0.39999999999999936,1.0000000000000007,-5.378635694831662
-0.39999999999999936,1.1,-6.662071732751242
-0.39999999999999936,1.2000000000000002,-8.236524747901532
-0.39999999999999936,1.3000000000000003,-10.177122793725735
-0.39999999999999936,1.4000000000000004,-12.578271179764398
-0.39999999999999936,1.5000000000000004,-15.559183578898582
-0.39999999999999936,1.6000000000000005,-19.270287178148063
-0.39999999999999936,1.7000000000000006,-23.90110857016744
-0.39999999999999936,1.8000000000000007,-29.690235206454986
-0.39999999999999936,1.9000000000000008,-36.93795974599133
-0.39999999999999936,2.000000000000001,-46.02225579557129
-0.2999999999999994,-2,6.47840956979299
-0.2999999999999994,-1.9,6.178405341033045
-0.2999999999999994,-1.7999999999999998,5.878398640091138
-0.2999999999999994,-1.6999999999999997,5.578388017941899
-0.2999999999999994,-1.5999999999999996,5.278371189419965
-0.2999999999999994,-1.4999999999999996,4.978344522278809
-0.2999999999999994,-1.3999999999999995,4.678302267985076
-0.2999999999999994,-1.2999999999999994,4.37823531990697
-0.2999999999999994,-1.1999999999999993,4.078129291936213
-0.2999999999999994,-1.0999999999999992,3.7779613032813844
-0.2999999999999994,-0.9999999999999992,3.477695378330216
-0.2999999999999994,-0.8999999999999992,3.1772745625562533
-0.2999999999999994,-0.7999999999999993,2.8766090894126046
-0.2999999999999994,-0.6999999999999993,2.575557752879507
-0.2999999999999994,-0.5999999999999993,2.27389907526981
-0.2999999999999994,-0.49999999999999933,1.9712871269293426
-0.2999999999999994,-0.39999999999999936,1.667184630061923
-0.2999999999999994,-0.2999999999999994,1.3607633062203848
-0.2999999999999994,-0.19999999999999937,1.0507587449646045
-0.2999999999999994,-0.09999999999999937,0.7352652589709611
-0.2999999999999994,6.38378239159465e-16,0.4114575659600581
-0.2999999999999994,0.10000000000000064,0.07523412512538867
-0.2999999999999994,0.20000000000000065,-0.27920474188967664
-0.2999999999999994,0.30000000000000066,-0.659803545423461
-0.2999999999999994,0.4000000000000007,-1.0770646486675877
-0.2999999999999994,0.5000000000000007,-1.544397979308053
-0.2999999999999994,0.6000000000000006,-2.078476522477319
-0.2999999999999994,0.7000000000000006,-2.6997688153256703
-0.2999999999999994,0.8000000000000006,-3.433398302878389
-0.2999999999999994,0.9000000000000006,-4.310347071207036
-0.2999999999999994,1.0000000000000007,-5.3689880730677215
-0.2999999999999994,1.1,-6.657091000508908
-0.2999999999999994,1.2000000000000002,-8.234457194575274
-0.2999999999999994,1.3000000000000003,-10.176459269380251
-0.2999999999999994,1.4000000000000004,-12.578116784355926
-0.2999999999999994,1.5000000000000004,-15.559159487592366
-0.2999999999999994,1.6000000000000005,-19.27028489011632
-0.2999999999999994,1.7000000000000006,-23.901108453119345
-0.2999999999999994,1.8000000000000007,-29.690235203694293
-0.2999999999999994,1.9000000000000008,-36.9379597459667
-0.2999999999999994,2.000000000000001,-46.02225579557122
-0.19999999999999937,-2,6.524135916321311
-0.19999999999999937,-1.9,6.224131465012614
-0.19999999999999937,-1.7999999999999998,5.924124415671561
-0.19999999999999937,-1.6999999999999997,5.6241132529779465
-0.19999999999999937,-1.5999999999999996,5.324095555859487
-0.19999999999999937,-1.4999999999999996,5.024067509831222
-0.19999999999999937,-1.3999999999999995,4.724023070399288
-0.19999999999999937,-1.2999999999999994,4.423952663100273
-0.19999999999999937,-1.1999999999999993,4.123841125398189
-0.19999999999999937,-1.0999999999999992,3.82366449693233
-0.19999999999999937,-0.9999999999999992,3.5233848724908063
-0.19999999999999937,-0.8999999999999992,3.2229424180769515
-0.19999999999999937,-0.7999999999999993,2.922242826940084
-0.19999999999999937,-0.6999999999999993,2.621137799194457
-0.19999999999999937,-0.5999999999999993,2.3193948768560047
-0.19999999999999937,-0.49999999999999933,2.0166512755485635
-0.19999999999999937,-0.39999999999999936,1.7123441407830327
-0.19999999999999937,-0.2999999999999994,1.405607002932971
-0.19999999999999937,-0.19999999999999937,1.0951196236543341
-0.19999999999999937,-0.09999999999999937,0.7788970201019303
-0.19999999999999937,6.38378239159465e-16,0.4540056926084122
-0.19999999999999937,0.10000000000000064,0.11620481138795888
-0.19999999999999937,0.20000000000000065,-0.24046908755138544
-0.19999999999999937,0.30000000000000066,-0.6241248035748652
-0.19999999999999937,0.4000000000000007,-1.0453795270058592
-0.19999999999999937,0.5000000000000007,-1.5176323828368317
-0.19999999999999937,0.6000000000000006,-2.0573383311926907
-0.19999999999999937,0.7000000000000006,-2.6844999380856627
-0.19999999999999937,0.8000000000000006,-3.423585273324249
-0.19999999999999937,0.9000000000000006,-4.304924231043104
-0.19999999999999937,1.0000000000000007,-5.366514807293558
-0.19999999999999937,1.1,-6.656194534818354
-0.19999999999999937,1.2000000000000002,-8.234219710166542
-0.19999999999999937,1.3000000000000003,-10.176415428770676
-0.19999999999999937,1.4000000000000004,-12.578111619081236
-0.19999999999999937,1.5000000000000004,-15.559159140138505
-0.19999999999999937,1.6000000000000005,-19.27028487853823
-0.19999999999999937,1.7000000000000006,-23.901108452959754
-0.19999999999999937,1.8000000000000007,-29.690235203693568
-0.19999999999999937,1.9000000000000008,-36.9379597459667
-0.19999999999999937,2.000000000000001,-46.02225579557122
-0.09999999999999937,-2,6.550876682320399
-0.09999999999999937,-1.9,6.250872045275119
-0.09999999999999937,-1.7999999999999998,5.950864527669524
-0.09999999999999937,-1.6999999999999997,5.650852702470171
-0.09999999999999937,-1.5999999999999996,5.350833970372209
-0.09999999999999937,-1.4999999999999996,5.050804287489552
-0.09999999999999937,-1.3999999999999995,4.750757255530955
-0.09999999999999937,-1.2999999999999994,4.450682743721282
-0.09999999999999937,-1.1999999999999993,4.150564718262595
-0.09999999999999937,-1.0999999999999992,3.8503778173586523
-0.09999999999999937,-0.9999999999999992,3.550081964065176
-0.09999999999999937,-0.8999999999999992,3.249613908332734
-0.09999999999999937,-0.7999999999999993,2.9488740117426757
-0.09999999999999937,-0.6999999999999993,2.647705709939258
-0.09999999999999937,-0.5999999999999993,2.345863845801558
-0.09999999999999937,-0.49999999999999933,2.0429663745551623
-0.09999999999999937,-0.39999999999999936,1.7384230416643176
-0.09999999999999937,-0.2999999999999994,1.4313215537232342
-0.09999999999999937,-0.19999999999999937,1.1202867569998434
-0.09999999999999937,-0.09999999999999937,0.8032533266558556
-0.09999999999999937,6.38378239159465e-16,0.47718938754842205
-0.09999999999999937,0.10000000000000064,0.1377459104981118
-0.09999999999999937,0.20000000000000065,-0.2211329418710511
-0.09999999999999937,0.30000000000000066,-0.6075856657265455
-0.09999999999999937,0.4000000000000007,-1.0321349824605586
-0.09999999999999937,0.5000000000000007,-1.5079173166275053
-0.09999999999999937,0.6000000000000006,-2.0509819491380927
-0.09999999999999937,0.7000000000000006,-2.680907451952372
-0.09999999999999937,0.8000000000000006,-3.42189834926309
-0.09999999999999937,0.9000000000000006,-4.304296465845581
-0.09999999999999937,1.0000000000000007,-5.366339973584773
-0.09999999999999937,1.1,-6.65615986053194
-0.09999999999999937,1.2000000000000002,-8.23421544328433
-0.09999999999999937,1.3000000000000003,-10.176415125103622
-0.09999999999999937,1.4000000000000004,-12.578111608222414
-0.09999999999999937,1.5000000000000004,-15.559159139975119
-0.09999999999999937,1.6000000000000005,-19.270284878537403
-0.09999999999999937,1.7000000000000006,-23.901108452959754
-0.09999999999999937,1.8000000000000007,-29.69023520369357
-0.09999999999999937,1.9000000000000008,-36.9379597459667
-0.09999999999999937,2.000000000000001,-46.02225579557122
0,-2,6.557037934569139
0,-1.9,6.257033052616163
0,-1.7999999999999998,5.9570253205166805
0,-1.6999999999999997,5.657013055178398
0,-1.5999999999999996,5.35699362573545
0,-1.4999999999999996,5.056962838429835
0,-1.3999999999999995,4.756914058676013
0,-1.2999999999999994,4.456836782862279
0,-1.1999999999999993,4.1567143905682675
0,-1.0999999999999992,3.856520601757021
0,-0.9999999999999992,3.5562139054282262
0,-0.8999999999999992,3.2557288343971744
0,-0.7999999999999993,2.9549623462162833
0,-0.6999999999999993,2.6537527311706204
0,-0.5999999999999993,2.351847197755806
0,-0.49999999999999933,2.0488527174887934
0,-0.39999999999999936,1.744162455701141
0,-0.2999999999999994,1.4368481822966073
0,-0.19999999999999937,1.1255068536088528
0,-0.09999999999999937,0.8080504181016315
0,6.38378239159465e-16,0.4814292509636268
0,0.10000000000000064,0.1412957677477726
0,0.20000000000000065,-0.21837203258375895
0,0.30000000000000066,-0.6056393152607304
0,0.4000000000000007,-1.0309280992778878
0,0.5000000000000007,-1.5072826208112806
0,0.6000000000000006,-2.050711175821702
0,0.7000000000000006,-2.680818787316063
0,0.8000000000000006,-3.421877560042908
0,0.9000000000000006,-4.304293263279923
0,1.0000000000000007,-5.366339677750554
0,1.1000000000000008,-6.656159845505218
0,1.2000000000000008,-8.234215442336648
0,1.300000000000001,-10.176415124443714
0,1.400000000000001,-12.57811160757184
0,1.500000000000001,-15.559159139327456
0,1.6000000000000012,-19.270284877858863
0,1.7000000000000013,-23.901108452107856
0,1.8000000000000014,-29.690235202057732
0,1.9000000000000015,-36.93795974057398
0,2.0000000000000013,-46.02225579576115


==> anc/parFdauF.csv <==
-4.,-2,2.837203711464223
-4.,-1.9,2.5372011500567773
-4.,-1.7999999999999998,2.2371970905143757
-4.,-1.6999999999999997,1.9371906565830899
-4.,-1.5999999999999996,1.6371804595979202
-4.,-1.4999999999999996,1.3371642982920275
-4.,-1.3999999999999995,1.0371386851615072
-4.,-1.2999999999999994,0.7370980924331842
-4.,-1.1999999999999993,0.4370337603479283
-4.,-1.0999999999999992,0.1369318069525866
-4.,-0.9999999999999992,-0.16322976213103596
-4.,-0.8999999999999992,-0.4634857879969469
-4.,-0.7999999999999993,-0.7638914573983248
-4.,-0.6999999999999993,-1.0645341346319082
-4.,-0.5999999999999993,-1.3655520462607544
-4.,-0.49999999999999933,-1.6671636654257789
-4.,-0.39999999999999936,-1.969713742114434
-4.,-0.2999999999999994,-2.2737449419012012
-4.,-0.19999999999999937,-2.580108093155907
-4.,-0.09999999999999937,-2.890128982575741
-4.,6.38378239159465e-16,-3.205854146055794
-4.,0.10000000000000064,-3.530398018402808
-4.,0.20000000000000065,-3.8684033998908385
-4.,0.30000000000000066,-4.226597497813667
-4.,0.4000000000000007,-4.614384116429277
-4.,0.5000000000000007,-5.044392213712734
-4.,0.6000000000000006,-5.53296107186964
-4.,0.7000000000000006,-6.100671093964699
-4.,0.8000000000000006,-6.773102107131836
-4.,0.9000000000000006,-7.581929863650487
-4.,1.,-8.667363284322782
-4.,1.1,-9.857189353948577
-4.,1.2,-11.335245419666697
-4.,1.3,-13.177445120448377
-4.,1.4,-15.479141603884557
-4.,1.5,-18.360189135639082
-4.,1.6,-21.971314874201365
-4.,1.7000000000000002,-26.50213844862371
-4.,1.8,-32.19126519935751
-4.,1.9,-39.33898974163061
-4.,2.,-48.323285791235115
-3.9,-2,2.9372037114642224
-3.9,-1.9,2.6372011500567774
-3.9,-1.7999999999999998,2.3371970905143757
-3.9,-1.6999999999999997,2.03719065658309
-3.9,-1.5999999999999996,1.7371804595979203
-3.9,-1.4999999999999996,1.4371642982920276
-3.9,-1.3999999999999995,1.1371386851615073
-3.9,-1.2999999999999994,0.8370980924331843
-3.9,-1.1999999999999993,0.5370337603479283
-3.9,-1.0999999999999992,0.23693180695258664
-3.9,-0.9999999999999992,-0.06322976213103591
-3.9,-0.8999999999999992,-0.36348578799694686
-3.9,-0.7999999999999993,-0.6638914573983248
-3.9,-0.6999999999999993,-0.9645341346319081
-3.9,-0.5999999999999993,-1.2655520462607543
-3.9,-0.49999999999999933,-1.567163665425779
-3.9,-0.39999999999999936,-1.8697137421144339
-3.9,-0.2999999999999994,-2.173744941901201
-3.9,-0.19999999999999937,-2.480108093155907
-3.9,-0.09999999999999937,-2.790128982575741
-3.9,6.38378239159465e-16,-3.105854146055794
-3.9,0.10000000000000064,-3.430398018402808
-3.9,0.20000000000000065,-3.7684033998908384
-3.9,0.30000000000000066,-4.126597497813666
-3.9,0.4000000000000007,-4.514384116429277
-3.9,0.5000000000000007,-4.944392213712734
-3.9,0.6000000000000006,-5.43296107186964
-3.9,0.7000000000000006,-6.000671093964699
-3.9,0.8000000000000006,-6.673102107131836
-3.9,0.9000000000000006,-7.481929863650486
-3.9,1.,-8.567363284322782
-3.9,1.1,-9.757189353948577
-3.9,1.2,-11.235245419666695
-3.9,1.3,-13.077445120448376
-3.9,1.4,-15.379141603884557
-3.9,1.5,-18.260189135639084
-3.9,1.6,-21.871314874201364
-3.9,1.7000000000000002,-26.402138448623713
-3.9,1.8,-32.09126519935751
-3.9,1.9,-39.23898974163061
-3.9,2.,-48.22328579123512
-3.8,-2,3.037203711464223
-3.8,-1.9,2.7372011500567774
-3.8,-1.7999999999999998,2.437197090514376
-3.8,-1.6999999999999997,2.13719065658309
-3.8,-1.5999999999999996,1.8371804595979204
-3.8,-1.4999999999999996,1.5371642982920277
-3.8,-1.3999999999999995,1.2371386851615076
-3.8,-1.2999999999999994,0.9370980924331844
-3.8,-1.1999999999999993,0.6370337603479284
-3.8,-1.0999999999999992,0.3369318069525868
-3.8,-0.9999999999999992,0.03677023786896425
-3.8,-0.8999999999999992,-0.2634857879969468
-3.8,-0.7999999999999993,-0.5638914573983247
-3.8,-0.6999999999999993,-0.8645341346319079
-3.8,-0.5999999999999993,-1.1655520462607543
-3.8,-0.49999999999999933,-1.4671636654257787
-3.8,-0.39999999999999936,-1.7697137421144338
-3.8,-0.2999999999999994,-2.073744941901201
-3.8,-0.19999999999999937,-2.380108093155907
-3.8,-0.09999999999999937,-2.690128982575741
-3.8,6.38378239159465e-16,-3.005854146055794
-3.8,0.10000000000000064,-3.330398018402808
-3.8,0.20000000000000065,-3.6684033998908383
-3.8,0.30000000000000066,-4.0265974978136665
-3.8,0.4000000000000007,-4.414384116429277
-3.8,0.5000000000000007,-4.844392213712734
-3.8,0.6000000000000006,-5.33296107186964
-3.8,0.7000000000000006,-5.900671093964699
-3.8,0.8000000000000006,-6.573102107131835
-3.8,0.9000000000000006,-7.381929863650487
-3.8,1.,-8.467363284322783
-3.8,1.1,-9.657189353948576
-3.8,1.2,-11.135245419666695
-3.8,1.3,-12.977445120448376
-3.8,1.4,-15.279141603884556
-3.8,1.5,-18.160189135639083
-3.8,1.6,-21.771314874201366
-3.8,1.7000000000000002,-26.30213844862371
-3.8,1.8,-31.99126519935751
-3.8,1.9,-39.13898974163061
-3.8,2.,-48.12328579123512
-3.7,-2,3.137203711464222
-3.7,-1.9,2.837201150056777
-3.7,-1.7999999999999998,2.5371970905143755
-3.7,-1.6999999999999997,2.2371906565830897
-3.7,-1.5999999999999996,1.93718045959792
-3.7,-1.4999999999999996,1.6371642982920271
-3.7,-1.3999999999999995,1.337138685161507
-3.7,-1.2999999999999994,1.037098092433184
-3.7,-1.1999999999999993,0.737033760347928
-3.7,-1.0999999999999992,0.4369318069525864
-3.7,-0.9999999999999992,0.1367702378689638
-3.7,-0.8999999999999992,-0.16348578799694713
-3.7,-0.7999999999999993,-0.463891457398325
-3.7,-0.6999999999999993,-0.7645341346319083
-3.7,-0.5999999999999993,-1.0655520462607546
-3.7,-0.49999999999999933,-1.3671636654257793
-3.7,-0.39999999999999936,-1.6697137421144341
-3.7,-0.2999999999999994,-1.9737449419012016
-3.7,-0.19999999999999937,-2.2801080931559072
-3.7,-0.09999999999999937,-2.590128982575741
-3.7,6.38378239159465e-16,-2.9058541460557943
-3.7,0.10000000000000064,-3.2303980184028083
-3.7,0.20000000000000065,-3.5684033998908387
-3.7,0.30000000000000066,-3.926597497813667
-3.7,0.4000000000000007,-4.314384116429277
-3.7,0.5000000000000007,-4.744392213712734
-3.7,0.6000000000000006,-5.23296107186964
-3.7,0.7000000000000006,-5.8006710939646995
-3.7,0.8000000000000006,-6.473102107131836
-3.7,0.9000000000000006,-7.281929863650487
-3.7,1.,-8.367363284322783
-3.7,1.1,-9.557189353948576
-3.7,1.2,-11.035245419666696
-3.7,1.3,-12.877445120448376
-3.7,1.4,-15.179141603884556
-3.7,1.5,-18.060189135639085
-3.7,1.6,-21.671314874201364
-3.7,1.7000000000000002,-26.202138448623714
-3.7,1.8,-31.89126519935751
-3.7,1.9,-39.038989741630616
-3.7,2.,-48.02328579123512
-3.6,-2,3.2372037114642227
-3.6,-1.9,2.937201150056777
-3.6,-1.7999999999999998,2.6371970905143756
-3.6,-1.6999999999999997,2.3371906565830898
-3.6,-1.5999999999999996,2.03718045959792
-3.6,-1.4999999999999996,1.7371642982920275
-3.6,-1.3999999999999995,1.4371386851615071
-3.6,-1.2999999999999994,1.1370980924331842
-3.6,-1.1999999999999993,0.8370337603479281
-3.6,-1.0999999999999992,0.5369318069525865
-3.6,-0.9999999999999992,0.23677023786896395
-3.6,-0.8999999999999992,-0.06348578799694703
-3.6,-0.7999999999999993,-0.3638914573983249
-3.6,-0.6999999999999993,-0.6645341346319082
-3.6,-0.5999999999999993,-0.9655520462607545
-3.6,-0.49999999999999933,-1.267163665425779
-3.6,-0.39999999999999936,-1.569713742114434
-3.6,-0.2999999999999994,-1.8737449419012016
-3.6,-0.19999999999999937,-2.180108093155907
-3.6,-0.09999999999999937,-2.490128982575741
-3.6,6.38378239159465e-16,-2.805854146055794
-3.6,0.10000000000000064,-3.130398018402808
-3.6,0.20000000000000065,-3.4684033998908386
-3.6,0.30000000000000066,-3.8265974978136668
-3.6,0.4000000000000007,-4.214384116429277
-3.6,0.5000000000000007,-4.6443922137127345
-3.6,0.6000000000000006,-5.13296107186964
-3.6,0.7000000000000006,-5.700671093964699
-3.6,0.8000000000000006,-6.373102107131836
-3.6,0.9000000000000006,-7.1819298636504865
-3.6,1.,-8.267363284322784
-3.6,1.1,-9.457189353948577
-3.6,1.2,-10.935245419666696
-3.6,1.3,-12.777445120448377
-3.6,1.4,-15.079141603884556
-3.6,1.5,-17.960189135639084
-3.6,1.6,-21.571314874201367
-3.6,1.7000000000000002,-26.102138448623712
-3.6,1.8,-31.791265199357507
-3.6,1.9,-38.938989741630614
-3.6,2.,-47.92328579123512
-3.5,-2,3.337203711464223
-3.5,-1.9,3.0372011500567773
-3.5,-1.7999999999999998,2.7371970905143757
-3.5,-1.6999999999999997,2.43719065658309
-3.5,-1.5999999999999996,2.1371804595979205
-3.5,-1.4999999999999996,1.8371642982920275
-3.5,-1.3999999999999995,1.5371386851615072
-3.5,-1.2999999999999994,1.2370980924331842
-3.5,-1.1999999999999993,0.9370337603479283
-3.5,-1.0999999999999992,0.6369318069525866
-3.5,-0.9999999999999992,0.336770237868964
-3.5,-0.8999999999999992,0.0365142120030531
-3.5,-0.7999999999999993,-0.2638914573983248
-3.5,-0.6999999999999993,-0.564534134631908
-3.5,-0.5999999999999993,-0.8655520462607544
-3.5,-0.49999999999999933,-1.1671636654257789
-3.5,-0.39999999999999936,-1.469713742114434
-3.5,-0.2999999999999994,-1.7737449419012015
-3.5,-0.19999999999999937,-2.080108093155907
-3.5,-0.09999999999999937,-2.390128982575741
-3.5,6.38378239159465e-16,-2.705854146055794
-3.5,0.10000000000000064,-3.030398018402808
-3.5,0.20000000000000065,-3.3684033998908385
-3.5,0.30000000000000066,-3.7265974978136667
-3.5,0.4000000000000007,-4.114384116429277
-3.5,0.5000000000000007,-4.544392213712734
-3.5,0.6000000000000006,-5.03296107186964
-3.5,0.7000000000000006,-5.600671093964699
-3.5,0.8000000000000006,-6.273102107131836
-3.5,0.9000000000000006,-7.081929863650487
-3.5,1.,-8.167363284322782
-3.5,1.1,-9.357189353948577
-3.5,1.2,-10.835245419666697
-3.5,1.3,-12.677445120448377
-3.5,1.4,-14.979141603884557
-3.5,1.5,-17.860189135639082
-3.5,1.6,-21.471314874201365
-3.5,1.7000000000000002,-26.00213844862371
-3.5,1.8,-31.69126519935751
-3.5,1.9,-38.83898974163061
-3.5,2.,-47.823285791235115
-3.4,-2,3.437203711464223
-3.4,-1.9,3.1372011500567774
-3.4,-1.7999999999999998,2.8371970905143757
-3.4,-1.6999999999999997,2.53719065658309
-3.4,-1.5999999999999996,2.23718045959792
-3.4,-1.4999999999999996,1.9371642982920276
-3.4,-1.3999999999999995,1.6371386851615073
-3.4,-1.2999999999999994,1.3370980924331843
-3.4,-1.1999999999999993,1.0370337603479283
-3.4,-1.0999999999999992,0.7369318069525866
-3.4,-0.9999999999999992,0.43677023786896413
-3.4,-0.8999999999999992,0.1365142120030532
-3.4,-0.7999999999999993,-0.1638914573983247
-3.4,-0.6999999999999993,-0.464534134631908
-3.4,-0.5999999999999993,-0.7655520462607543
-3.4,-0.49999999999999933,-1.0671636654257788
-3.4,-0.39999999999999936,-1.3697137421144339
-3.4,-0.2999999999999994,-1.6737449419012014
-3.4,-0.19999999999999937,-1.980108093155907
-3.4,-0.09999999999999937,-2.290128982575741
-3.4,6.38378239159465e-16,-2.605854146055794
-3.4,0.10000000000000064,-2.930398018402808
-3.4,0.20000000000000065,-3.2684033998908384
-3.4,0.30000000000000066,-3.6265974978136666
-3.4,0.4000000000000007,-4.014384116429277
-3.4,0.5000000000000007,-4.444392213712734
-3.4,0.6000000000000006,-4.93296107186964
-3.4,0.7000000000000006,-5.500671093964699
-3.4,0.8000000000000006,-6.173102107131836
-3.4,0.9000000000000006,-6.981929863650486
-3.4,1.,-8.067363284322782
-3.4,1.1,-9.257189353948577
-3.4,1.2,-10.735245419666695
-3.4,1.3,-12.577445120448376
-3.4,1.4,-14.879141603884557
-3.4,1.5,-17.760189135639084
-3.4,1.6,-21.371314874201364
-3.4,1.7000000000000002,-25.902138448623713
-3.4,1.8,-31.591265199357508
-3.4,1.9,-38.73898974163061
-3.4,2.,-47.72328579123512
-3.3,-2,3.537203711464223
-3.3,-1.9,3.2372011500567774
-3.3,-1.7999999999999998,2.937197090514376
-3.3,-1.6999999999999997,2.63719065658309
-3.3,-1.5999999999999996,2.3371804595979206
-3.3,-1.4999999999999996,2.0371642982920277
-3.3,-1.3999999999999995,1.7371386851615076
-3.3,-1.2999999999999994,1.4370980924331844
-3.3,-1.1999999999999993,1.1370337603479284
-3.3,-1.0999999999999992,0.8369318069525867
-3.3,-0.9999999999999992,0.5367702378689643
-3.3,-0.8999999999999992,0.2365142120030533
-3.3,-0.7999999999999993,-0.06389145739832462
-3.3,-0.6999999999999993,-0.36453413463190787
-3.3,-0.5999999999999993,-0.6655520462607543
-3.3,-0.49999999999999933,-0.9671636654257788
-3.3,-0.39999999999999936,-1.2697137421144338
-3.3,-0.2999999999999994,-1.5737449419012013
-3.3,-0.19999999999999937,-1.8801080931559069
-3.3,-0.09999999999999937,-2.190128982575741
-3.3,6.38378239159465e-16,-2.505854146055794
-3.3,0.10000000000000064,-2.830398018402808
-3.3,0.20000000000000065,-3.1684033998908383
-3.3,0.30000000000000066,-3.5265974978136665
-3.3,0.4000000000000007,-3.9143841164292765
-3.3,0.5000000000000007,-4.344392213712734
-3.3,0.6000000000000006,-4.83296107186964
-3.3,0.7000000000000006,-5.400671093964699
-3.3,0.8000000000000006,-6.073102107131835
-3.3,0.9000000000000006,-6.881929863650487
-3.3,1.,-7.967363284322783
-3.3,1.1,-9.157189353948576
-3.3,1.2,-10.635245419666695
-3.3,1.3,-12.477445120448376
-3.3,1.4,-14.779141603884556
-3.3,1.5,-17.660189135639083
-3.3,1.6,-21.271314874201366
-3.3,1.7000000000000002,-25.80213844862371
-3.3,1.8,-31.49126519935751
-3.3,1.9,-38.63898974163061
-3.3,2.,-47.62328579123512
-3.2,-2,3.6372037114642226
-3.2,-1.9,3.337201150056777
-3.2,-1.7999999999999998,3.0371970905143755
-3.2,-1.6999999999999997,2.7371906565830897
-3.2,-1.5999999999999996,2.43718045959792
-3.2,-1.4999999999999996,2.1371642982920274
-3.2,-1.3999999999999995,1.837138685161507
-3.2,-1.2999999999999994,1.537098092433184
-3.2,-1.1999999999999993,1.237033760347928
-3.2,-1.0999999999999992,0.9369318069525864
-3.2,-0.9999999999999992,0.6367702378689638
-3.2,-0.8999999999999992,0.33651421200305287
-3.2,-0.7999999999999993,0.03610854260167499
-3.2,-0.6999999999999993,-0.2645341346319082
-3.2,-0.5999999999999993,-0.5655520462607546
-3.2,-0.49999999999999933,-0.8671636654257792
-3.2,-0.39999999999999936,-1.1697137421144341
-3.2,-0.2999999999999994,-1.4737449419012016
-3.2,-0.19999999999999937,-1.7801080931559072
-3.2,-0.09999999999999937,-2.090128982575741
-3.2,6.38378239159465e-16,-2.4058541460557943
-3.2,0.10000000000000064,-2.7303980184028083
-3.2,0.20000000000000065,-3.0684033998908387
-3.2,0.30000000000000066,-3.426597497813667
-3.2,0.4000000000000007,-3.814384116429277
-3.2,0.5000000000000007,-4.244392213712734
-3.2,0.6000000000000006,-4.73296107186964
-3.2,0.7000000000000006,-5.3006710939646995
-3.2,0.8000000000000006,-5.973102107131836
-3.2,0.9000000000000006,-6.781929863650487
-3.2,1.,-7.867363284322783
-3.2,1.1,-9.057189353948576
-3.2,1.2,-10.535245419666696
-3.2,1.3,-12.377445120448376
-3.2,1.4,-14.679141603884556
-3.2,1.5,-17.560189135639085
-3.2,1.6,-21.171314874201364
-3.2,1.7000000000000002,-25.702138448623714
-3.2,1.8,-31.39126519935751
-3.2,1.9,-38.538989741630616
-3.2,2.,-47.52328579123512
-3.1,-2,3.7372037114642227
-3.1,-1.9,3.437201150056777
-3.1,-1.7999999999999998,3.1371970905143756
-3.1,-1.6999999999999997,2.8371906565830898
-3.1,-1.5999999999999996,2.53718045959792
-3.1,-1.4999999999999996,2.2371642982920275
-3.1,-1.3999999999999995,1.9371386851615071
-3.1,-1.2999999999999994,1.6370980924331842
-3.1,-1.1999999999999993,1.337033760347928
-3.1,-1.0999999999999992,1.0369318069525866
-3.1,-0.9999999999999992,0.7367702378689639
-3.1,-0.8999999999999992,0.43651421200305296
-3.1,-0.7999999999999993,0.13610854260167507
-3.1,-0.6999999999999993,-0.1645341346319082
-3.1,-0.5999999999999993,-0.46555204626075447
-3.1,-0.49999999999999933,-0.7671636654257791
-3.1,-0.39999999999999936,-1.069713742114434
-3.1,-0.2999999999999994,-1.3737449419012016
-3.1,-0.19999999999999937,-1.6801080931559071
-3.1,-0.09999999999999937,-1.9901289825757411
-3.1,6.38378239159465e-16,-2.305854146055794
-3.1,0.10000000000000064,-2.630398018402808
-3.1,0.20000000000000065,-2.9684033998908386
-3.1,0.30000000000000066,-3.3265974978136668
-3.1,0.4000000000000007,-3.714384116429277
-3.1,0.5000000000000007,-4.1443922137127345
-3.1,0.6000000000000006,-4.63296107186964
-3.1,0.7000000000000006,-5.200671093964699
-3.1,0.8000000000000006,-5.873102107131836
-3.1,0.9000000000000006,-6.6819298636504865
-3.1,1.,-7.767363284322783
-3.1,1.1,-8.957189353948577
-3.1,1.2,-10.435245419666696
-3.1,1.3,-12.277445120448377
-3.1,1.4,-14.579141603884556
-3.1,1.5,-17.460189135639084
-3.1,1.6,-21.071314874201367
-3.1,1.7000000000000002,-25.602138448623712
-3.1,1.8,-31.291265199357507
-3.1,1.9,-38.438989741630614
-3.1,2.,-47.42328579123512
-3.,-2,3.837203711464223
-3.,-1.9,3.5372011500567773
-3.,-1.7999999999999998,3.2371970905143757
-3.,-1.6999999999999997,2.93719065658309
-3.,-1.5999999999999996,2.6371804595979205
-3.,-1.4999999999999996,2.3371642982920275
-3.,-1.3999999999999995,2.037138685161507
-3.,-1.2999999999999994,1.7370980924331842
-3.,-1.1999999999999993,1.4370337603479282
-3.,-1.0999999999999992,1.1369318069525867
-3.,-0.9999999999999992,0.836770237868964
-3.,-0.8999999999999992,0.536514212003053
-3.,-0.7999999999999993,0.23610854260167521
-3.,-0.6999999999999993,-0.0645341346319081
-3.,-0.5999999999999993,-0.36555204626075444
-3.,-0.49999999999999933,-0.667163665425779
-3.,-0.39999999999999936,-0.969713742114434
-3.,-0.2999999999999994,-1.2737449419012015
-3.,-0.19999999999999937,-1.580108093155907
-3.,-0.09999999999999937,-1.890128982575741
-3.,6.38378239159465e-16,-2.205854146055794
-3.,0.10000000000000064,-2.530398018402808
-3.,0.20000000000000065,-2.8684033998908385
-3.,0.30000000000000066,-3.2265974978136667
-3.,0.4000000000000007,-3.6143841164292767
-3.,0.5000000000000007,-4.044392213712734
-3.,0.6000000000000006,-4.53296107186964
-3.,0.7000000000000006,-5.100671093964699
-3.,0.8000000000000006,-5.773102107131836
-3.,0.9000000000000006,-6.581929863650487
-3.,1.,-7.667363284322783
-3.,1.1,-8.857189353948577
-3.,1.2,-10.335245419666697
-3.,1.3,-12.177445120448377
-3.,1.4,-14.479141603884557
-3.,1.5,-17.360189135639082
-3.,1.6,-20.971314874201365
-3.,1.7000000000000002,-25.50213844862371
-3.,1.8,-31.19126519935751
-3.,1.9,-38.33898974163061
-3.,2.,-47.323285791235115
-2.9,-2,3.937203711464223
-2.9,-1.9,3.6372011500567774
-2.9,-1.7999999999999998,3.3371970905143757
-2.9,-1.6999999999999997,3.03719065658309
-2.9,-1.5999999999999996,2.73718045959792
-2.9,-1.4999999999999996,2.4371642982920276
-2.9,-1.3999999999999995,2.1371386851615073
-2.9,-1.2999999999999994,1.8370980924331843
-2.9,-1.1999999999999993,1.5370337603479283
-2.9,-1.0999999999999992,1.2369318069525868
-2.9,-0.9999999999999992,0.9367702378689641
-2.9,-0.8999999999999992,0.6365142120030532
-2.9,-0.7999999999999993,0.3361085426016753
-2.9,-0.6999999999999993,0.035465865368092014
-2.9,-0.5999999999999993,-0.26555204626075435
-2.9,-0.49999999999999933,-0.5671636654257789
-2.9,-0.39999999999999936,-0.8697137421144339
-2.9,-0.2999999999999994,-1.1737449419012014
-2.9,-0.19999999999999937,-1.480108093155907
-2.9,-0.09999999999999937,-1.790128982575741
-2.9,6.38378239159465e-16,-2.105854146055794
-2.9,0.10000000000000064,-2.430398018402808
-2.9,0.20000000000000065,-2.7684033998908384
-2.9,0.30000000000000066,-3.1265974978136666
-2.9,0.4000000000000007,-3.5143841164292766
-2.9,0.5000000000000007,-3.9443922137127343
-2.9,0.6000000000000006,-4.43296107186964
-2.9,0.7000000000000006,-5.000671093964699
-2.9,0.8000000000000006,-5.673102107131836
-2.9,0.9000000000000006,-6.481929863650486
-2.9,1.,-7.5673632843227825
-2.9,1.1,-8.757189353948577
-2.9,1.2,-10.235245419666695
-2.9,1.3,-12.077445120448376
-2.9,1.4,-14.379141603884557
-2.9,1.5,-17.260189135639084
-2.9,1.6,-20.871314874201364
-2.9,1.7000000000000002,-25.402138448623713
-2.9,1.8,-31.091265199357508
-2.9,1.9,-38.23898974163061
-2.9,2.,-47.22328579123512
-2.8,-2,4.0372037114642225
-2.8,-1.9,3.7372011500567774
-2.8,-1.7999999999999998,3.437197090514376
-2.8,-1.6999999999999997,3.13719065658309
-2.8,-1.5999999999999996,2.83718045959792
-2.8,-1.4999999999999996,2.5371642982920277
-2.8,-1.3999999999999995,2.2371386851615074
-2.8,-1.2999999999999994,1.9370980924331844
-2.8,-1.1999999999999993,1.6370337603479284
-2.8,-1.0999999999999992,1.3369318069525868
-2.8,-0.9999999999999992,1.0367702378689643
-2.8,-0.8999999999999992,0.7365142120030532
-2.8,-0.7999999999999993,0.4361085426016753
-2.8,-0.6999999999999993,0.13546586536809208
-2.8,-0.5999999999999993,-0.16555204626075423
-2.8,-0.49999999999999933,-0.4671636654257788
-2.8,-0.39999999999999936,-0.7697137421144339
-2.8,-0.2999999999999994,-1.0737449419012013
-2.8,-0.19999999999999937,-1.3801080931559069
-2.8,-0.09999999999999937,-1.6901289825757408
-2.8,6.38378239159465e-16,-2.005854146055794
-2.8,0.10000000000000064,-2.330398018402808
-2.8,0.20000000000000065,-2.6684033998908387
-2.8,0.30000000000000066,-3.0265974978136665
-2.8,0.4000000000000007,-3.4143841164292765
-2.8,0.5000000000000007,-3.844392213712734
-2.8,0.6000000000000006,-4.33296107186964
-2.8,0.7000000000000006,-4.900671093964699
-2.8,0.8000000000000006,-5.573102107131835
-2.8,0.9000000000000006,-6.381929863650487
-2.8,1.,-7.467363284322783
-2.8,1.1,-8.657189353948576
-2.8,1.2,-10.135245419666695
-2.8,1.3,-11.977445120448376
-2.8,1.4,-14.279141603884556
-2.8,1.5,-17.160189135639083
-2.8,1.6,-20.771314874201366
-2.8,1.7000000000000002,-25.30213844862371
-2.8,1.8,-30.99126519935751
-2.8,1.9,-38.13898974163061
-2.8,2.,-47.12328579123512
-2.7,-2,4.137203711464222
-2.7,-1.9,3.837201150056777
-2.7,-1.7999999999999998,3.5371970905143755
-2.7,-1.6999999999999997,3.2371906565830897
-2.7,-1.5999999999999996,2.9371804595979203
-2.7,-1.4999999999999996,2.6371642982920274
-2.7,-1.3999999999999995,2.337138685161507
-2.7,-1.2999999999999994,2.037098092433184
-2.7,-1.1999999999999993,1.737033760347928
-2.7,-1.0999999999999992,1.4369318069525865
-2.7,-0.9999999999999992,1.136770237868964
-2.7,-0.8999999999999992,0.836514212003053
-2.7,-0.7999999999999993,0.5361085426016751
-2.7,-0.6999999999999993,0.23546586536809178
-2.7,-0.5999999999999993,-0.06555204626075459
-2.7,-0.49999999999999933,-0.3671636654257791
-2.7,-0.39999999999999936,-0.6697137421144341
-2.7,-0.2999999999999994,-0.9737449419012015
-2.7,-0.19999999999999937,-1.2801080931559072
-2.7,-0.09999999999999937,-1.5901289825757412
-2.7,6.38378239159465e-16,-1.9058541460557943
-2.7,0.10000000000000064,-2.2303980184028083
-2.7,0.20000000000000065,-2.5684033998908387
-2.7,0.30000000000000066,-2.926597497813667
-2.7,0.4000000000000007,-3.314384116429277
-2.7,0.5000000000000007,-3.7443922137127346
-2.7,0.6000000000000006,-4.23296107186964
-2.7,0.7000000000000006,-4.8006710939646995
-2.7,0.8000000000000006,-5.473102107131836
-2.7,0.9000000000000006,-6.281929863650487
-2.7,1.,-7.367363284322783
-2.7,1.1,-8.557189353948576
-2.7,1.2,-10.035245419666696
-2.7,1.3,-11.877445120448376
-2.7,1.4,-14.179141603884556
-2.7,1.5,-17.06018913563908
-2.7,1.6,-20.671314874201364
-2.7,1.7000000000000002,-25.202138448623714
-2.7,1.8,-30.89126519935751
-2.7,1.9,-38.038989741630616
-2.7,2.,-47.02328579123512
-2.5999999999999996,-2,4.237203711464223
-2.5999999999999996,-1.9,3.9372011500567776
-2.5999999999999996,-1.7999999999999998,3.637197090514376
-2.5999999999999996,-1.6999999999999997,3.33719065658309
-2.5999999999999996,-1.5999999999999996,3.0371804595979204
-2.5999999999999996,-1.4999999999999996,2.737164298292028
-2.5999999999999996,-1.3999999999999995,2.4371386851615076
-2.5999999999999996,-1.2999999999999994,2.1370980924331846
-2.5999999999999996,-1.1999999999999993,1.8370337603479285
-2.5999999999999996,-1.0999999999999992,1.5369318069525868
-2.5999999999999996,-0.9999999999999992,1.2367702378689642
-2.5999999999999996,-0.8999999999999992,0.9365142120030534
-2.5999999999999996,-0.7999999999999993,0.6361085426016755
-2.5999999999999996,-0.6999999999999993,0.33546586536809225
-2.5999999999999996,-0.5999999999999993,0.03444795373924593
-2.5999999999999996,-0.49999999999999933,-0.26716366542577863
-2.5999999999999996,-0.39999999999999936,-0.5697137421144337
-2.5999999999999996,-0.2999999999999994,-0.8737449419012011
-2.5999999999999996,-0.19999999999999937,-1.1801080931559067
-2.5999999999999996,-0.09999999999999937,-1.4901289825757407
-2.5999999999999996,6.38378239159465e-16,-1.8058541460557938
-2.5999999999999996,0.10000000000000064,-2.1303980184028077
-2.5999999999999996,0.20000000000000065,-2.468403399890838
-2.5999999999999996,0.30000000000000066,-2.8265974978136663
-2.5999999999999996,0.4000000000000007,-3.2143841164292764
-2.5999999999999996,0.5000000000000007,-3.644392213712734
-2.5999999999999996,0.6000000000000006,-4.13296107186964
-2.5999999999999996,0.7000000000000006,-4.700671093964699
-2.5999999999999996,0.8000000000000006,-5.373102107131835
-2.5999999999999996,0.9000000000000006,-6.1819298636504865
-2.5999999999999996,1.,-7.267363284322783
-2.5999999999999996,1.1,-8.457189353948577
-2.5999999999999996,1.2,-9.935245419666696
-2.5999999999999996,1.3,-11.777445120448377
-2.5999999999999996,1.4,-14.079141603884556
-2.5999999999999996,1.5,-16.960189135639084
-2.5999999999999996,1.6,-20.571314874201363
-2.5999999999999996,1.7000000000000002,-25.102138448623712
-2.5999999999999996,1.8,-30.791265199357507
-2.5999999999999996,1.9,-37.938989741630614
-2.5999999999999996,2.,-46.92328579123512
-2.5,-2,4.337203711464222
-2.5,-1.9,4.037201150056777
-2.5,-1.7999999999999998,3.7371970905143757
-2.5,-1.6999999999999997,3.43719065658309
-2.5,-1.5999999999999996,3.13718045959792
-2.5,-1.4999999999999996,2.8371642982920275
-2.5,-1.3999999999999995,2.537138685161507
-2.5,-1.2999999999999994,2.2370980924331842
-2.5,-1.1999999999999993,1.9370337603479282
-2.5,-1.0999999999999992,1.6369318069525867
-2.5,-0.9999999999999992,1.336770237868964
-2.5,-0.8999999999999992,1.036514212003053
-2.5,-0.7999999999999993,0.7361085426016751
-2.5,-0.6999999999999993,0.4354658653680919
-2.5,-0.5999999999999993,0.13444795373924562
-2.5,-0.49999999999999933,-0.16716366542577893
-2.5,-0.39999999999999936,-0.469713742114434
-2.5,-0.2999999999999994,-0.7737449419012015
-2.5,-0.19999999999999937,-1.080108093155907
-2.5,-0.09999999999999937,-1.390128982575741
-2.5,6.38378239159465e-16,-1.705854146055794
-2.5,0.10000000000000064,-2.030398018402808
-2.5,0.20000000000000065,-2.3684033998908385
-2.5,0.30000000000000066,-2.7265974978136667
-2.5,0.4000000000000007,-3.1143841164292767
-2.5,0.5000000000000007,-3.5443922137127344
-2.5,0.6000000000000006,-4.03296107186964
-2.5,0.7000000000000006,-4.600671093964699
-2.5,0.8000000000000006,-5.273102107131836
-2.5,0.9000000000000006,-6.081929863650487
-2.5,1.,-7.167363284322783
-2.5,1.1,-8.357189353948577
-2.5,1.2,-9.835245419666697
-2.5,1.3,-11.677445120448377
-2.5,1.4,-13.979141603884557
-2.5,1.5,-16.860189135639082
-2.5,1.6,-20.471314874201365
-2.5,1.7000000000000002,-25.00213844862371
-2.5,1.8,-30.69126519935751
-2.5,1.9,-37.83898974163061
-2.5,2.,-46.823285791235115
-2.4,-2,4.437203711464223
-2.4,-1.9,4.137201150056777
-2.4,-1.7999999999999998,3.8371970905143757
-2.4,-1.6999999999999997,3.53719065658309
-2.4,-1.5999999999999996,3.2371804595979206
-2.4,-1.4999999999999996,2.9371642982920276
-2.4,-1.3999999999999995,2.6371386851615073
-2.4,-1.2999999999999994,2.3370980924331843
-2.4,-1.1999999999999993,2.0370337603479283
-2.4,-1.0999999999999992,1.7369318069525868
-2.4,-0.9999999999999992,1.4367702378689642
-2.4,-0.8999999999999992,1.1365142120030531
-2.4,-0.7999999999999993,0.8361085426016753
-2.4,-0.6999999999999993,0.5354658653680919
-2.4,-0.5999999999999993,0.23444795373924568
-2.4,-0.49999999999999933,-0.06716366542577888
-2.4,-0.39999999999999936,-0.3697137421144339
-2.4,-0.2999999999999994,-0.6737449419012014
-2.4,-0.19999999999999937,-0.9801080931559069
-2.4,-0.09999999999999937,-1.290128982575741
-2.4,6.38378239159465e-16,-1.605854146055794
-2.4,0.10000000000000064,-1.930398018402808
-2.4,0.20000000000000065,-2.2684033998908384
-2.4,0.30000000000000066,-2.6265974978136666
-2.4,0.4000000000000007,-3.0143841164292766
-2.4,0.5000000000000007,-3.4443922137127343
-2.4,0.6000000000000006,-3.93296107186964
-2.4,0.7000000000000006,-4.500671093964699
-2.4,0.8000000000000006,-5.173102107131836
-2.4,0.9000000000000006,-5.981929863650486
-2.4,1.,-7.0673632843227825
-2.4,1.1,-8.257189353948577
-2.4,1.2,-9.735245419666695
-2.4,1.3,-11.577445120448376
-2.4,1.4,-13.879141603884557
-2.4,1.5,-16.760189135639084
-2.4,1.6,-20.371314874201364
-2.4,1.7000000000000002,-24.902138448623713
-2.4,1.8,-30.591265199357508
-2.4,1.9,-37.73898974163061
-2.4,2.,-46.72328579123512
-2.3,-2,4.5372037114642225
-2.3,-1.9,4.237201150056777
-2.3,-1.7999999999999998,3.937197090514376
-2.3,-1.6999999999999997,3.63719065658309
-2.3,-1.5999999999999996,3.33718045959792
-2.3,-1.4999999999999996,3.0371642982920277
-2.3,-1.3999999999999995,2.7371386851615074
-2.3,-1.2999999999999994,2.4370980924331844
-2.3,-1.1999999999999993,2.1370337603479284
-2.3,-1.0999999999999992,1.8369318069525866
-2.3,-0.9999999999999992,1.5367702378689643
-2.3,-0.8999999999999992,1.2365142120030532
-2.3,-0.7999999999999993,0.9361085426016753
-2.3,-0.6999999999999993,0.635465865368092
-2.3,-0.5999999999999993,0.3344479537392458
-2.3,-0.49999999999999933,0.032836334574221165
-2.3,-0.39999999999999936,-0.26971374211443383
-2.3,-0.2999999999999994,-0.5737449419012013
-2.3,-0.19999999999999937,-0.8801080931559069
-2.3,-0.09999999999999937,-1.1901289825757408
-2.3,6.38378239159465e-16,-1.505854146055794
-2.3,0.10000000000000064,-1.830398018402808
-2.3,0.20000000000000065,-2.1684033998908383
-2.3,0.30000000000000066,-2.5265974978136665
-2.3,0.4000000000000007,-2.914384116429277
-2.3,0.5000000000000007,-3.344392213712734
-2.3,0.6000000000000006,-3.83296107186964
-2.3,0.7000000000000006,-4.400671093964699
-2.3,0.8000000000000006,-5.073102107131835
-2.3,0.9000000000000006,-5.881929863650487
-2.3,1.,-6.967363284322783
-2.3,1.1,-8.157189353948576
-2.3,1.2,-9.635245419666695
-2.3,1.3,-11.477445120448376
-2.3,1.4,-13.779141603884556
-2.3,1.5,-16.660189135639083
-2.3,1.6,-20.271314874201366
-2.3,1.7000000000000002,-24.80213844862371
-2.3,1.8,-30.49126519935751
-2.3,1.9,-37.63898974163061
-2.3,2.,-46.62328579123512
-2.2,-2,4.637203711464222
-2.2,-1.9,4.337201150056777
-2.2,-1.7999999999999998,4.0371970905143755
-2.2,-1.6999999999999997,3.7371906565830897
-2.2,-1.5999999999999996,3.43718045959792
-2.2,-1.4999999999999996,3.1371642982920274
-2.2,-1.3999999999999995,2.837138685161507
-2.2,-1.2999999999999994,2.537098092433184
-2.2,-1.1999999999999993,2.237033760347928
-2.2,-1.0999999999999992,1.9369318069525865
-2.2,-0.9999999999999992,1.636770237868964
-2.2,-0.8999999999999992,1.3365142120030529
-2.2,-0.7999999999999993,1.036108542601675
-2.2,-0.6999999999999993,0.7354658653680918
-2.2,-0.5999999999999993,0.43444795373924544
-2.2,-0.49999999999999933,0.13283633457422087
-2.2,-0.39999999999999936,-0.16971374211443416
-2.2,-0.2999999999999994,-0.4737449419012016
-2.2,-0.19999999999999937,-0.7801080931559071
-2.2,-0.09999999999999937,-1.090128982575741
-2.2,6.38378239159465e-16,-1.4058541460557943
-2.2,0.10000000000000064,-1.7303980184028083
-2.2,0.20000000000000065,-2.0684033998908387
-2.2,0.30000000000000066,-2.426597497813667
-2.2,0.4000000000000007,-2.814384116429277
-2.2,0.5000000000000007,-3.2443922137127346
-2.2,0.6000000000000006,-3.7329610718696404
-2.2,0.7000000000000006,-4.3006710939646995
-2.2,0.8000000000000006,-4.973102107131836
-2.2,0.9000000000000006,-5.781929863650487
-2.2,1.,-6.867363284322783
-2.2,1.1,-8.057189353948576
-2.2,1.2,-9.535245419666696
-2.2,1.3,-11.377445120448376
-2.2,1.4,-13.679141603884556
-2.2,1.5,-16.560189135639085
-2.2,1.6,-20.171314874201364
-2.2,1.7000000000000002,-24.702138448623714
-2.2,1.8,-30.39126519935751
-2.2,1.9,-37.538989741630616
-2.2,2.,-46.52328579123512
-2.0999999999999996,-2,4.737203711464223
-2.0999999999999996,-1.9,4.437201150056778
-2.0999999999999996,-1.7999999999999998,4.137197090514376
-2.0999999999999996,-1.6999999999999997,3.83719065658309
-2.0999999999999996,-1.5999999999999996,3.5371804595979204
-2.0999999999999996,-1.4999999999999996,3.237164298292028
-2.0999999999999996,-1.3999999999999995,2.9371386851615076
-2.0999999999999996,-1.2999999999999994,2.6370980924331846
-2.0999999999999996,-1.1999999999999993,2.3370337603479285
-2.0999999999999996,-1.0999999999999992,2.036931806952587
-2.0999999999999996,-0.9999999999999992,1.7367702378689645
-2.0999999999999996,-0.8999999999999992,1.4365142120030534
-2.0999999999999996,-0.7999999999999993,1.1361085426016755
-2.0999999999999996,-0.6999999999999993,0.8354658653680922
-2.0999999999999996,-0.5999999999999993,0.5344479537392459
-2.0999999999999996,-0.49999999999999933,0.23283633457422134
-2.0999999999999996,-0.39999999999999936,-0.06971374211443367
-2.0999999999999996,-0.2999999999999994,-0.37374494190120117
-2.0999999999999996,-0.19999999999999937,-0.6801080931559067
-2.0999999999999996,-0.09999999999999937,-0.9901289825757407
-2.0999999999999996,6.38378239159465e-16,-1.3058541460557938
-2.0999999999999996,0.10000000000000064,-1.6303980184028077
-2.0999999999999996,0.20000000000000065,-1.9684033998908383
-2.0999999999999996,0.30000000000000066,-2.3265974978136663
-2.0999999999999996,0.4000000000000007,-2.7143841164292764
-2.0999999999999996,0.5000000000000007,-3.144392213712734
-2.0999999999999996,0.6000000000000006,-3.63296107186964
-2.0999999999999996,0.7000000000000006,-4.200671093964699
-2.0999999999999996,0.8000000000000006,-4.873102107131835
-2.0999999999999996,0.9000000000000006,-5.6819298636504865
-2.0999999999999996,1.,-6.767363284322783
-2.0999999999999996,1.1,-7.957189353948577
-2.0999999999999996,1.2,-9.435245419666696
-2.0999999999999996,1.3,-11.277445120448377
-2.0999999999999996,1.4,-13.579141603884556
-2.0999999999999996,1.5,-16.460189135639084
-2.0999999999999996,1.6,-20.071314874201363
-2.0999999999999996,1.7000000000000002,-24.602138448623712
-2.0999999999999996,1.8,-30.291265199357507
-2.0999999999999996,1.9,-37.438989741630614
-2.0999999999999996,2.,-46.42328579123512
-2.,-2,4.837203711464222
-2.,-1.9,4.537201150056777
-2.,-1.7999999999999998,4.237197090514376
-2.,-1.6999999999999997,3.93719065658309
-2.,-1.5999999999999996,3.63718045959792
-2.,-1.4999999999999996,3.3371642982920275
-2.,-1.3999999999999995,3.037138685161507
-2.,-1.2999999999999994,2.7370980924331842
-2.,-1.1999999999999993,2.437033760347928
-2.,-1.0999999999999992,2.1369318069525867
-2.,-0.9999999999999992,1.836770237868964
-2.,-0.8999999999999992,1.536514212003053
-2.,-0.7999999999999993,1.2361085426016751
-2.,-0.6999999999999993,0.9354658653680918
-2.,-0.5999999999999993,0.6344479537392457
-2.,-0.49999999999999933,0.33283633457422107
-2.,-0.39999999999999936,0.03028625788556606
-2.,-0.2999999999999994,-0.27374494190120147
-2.,-0.19999999999999937,-0.5801080931559071
-2.,-0.09999999999999937,-0.890128982575741
-2.,6.38378239159465e-16,-1.205854146055794
-2.,0.10000000000000064,-1.530398018402808
-2.,0.20000000000000065,-1.8684033998908387
-2.,0.30000000000000066,-2.2265974978136667
-2.,0.4000000000000007,-2.6143841164292767
-2.,0.5000000000000007,-3.0443922137127344
-2.,0.6000000000000006,-3.5329610718696403
-2.,0.7000000000000006,-4.100671093964699
-2.,0.8000000000000006,-4.773102107131836
-2.,0.9000000000000006,-5.581929863650487
-2.,1.,-6.667363284322783
-2.,1.1,-7.857189353948577
-2.,1.2,-9.335245419666697
-2.,1.3,-11.177445120448377
-2.,1.4,-13.479141603884557
-2.,1.5,-16.360189135639082
-2.,1.6,-19.971314874201365
-2.,1.7000000000000002,-24.50213844862371
-2.,1.8,-30.19126519935751
-2.,1.9,-37.33898974163061
-2.,2.,-46.323285791235115
-1.9,-2,4.934659778232964
-1.9,-1.9,4.634657179287112
-1.9,-1.7999999999999998,4.334653116412446
-1.9,-1.6999999999999997,4.034646646794484
-1.9,-1.5999999999999996,3.7346363899297144
-1.9,-1.4999999999999996,3.4346201340610776
-1.9,-1.3999999999999995,3.134594370775367
-1.9,-1.2999999999999994,2.834553539654379
-1.9,-1.1999999999999993,2.5344888293317305
-1.9,-1.0999999999999992,2.2343862772023315
-1.9,-0.9999999999999992,1.934223759966419
-1.9,-0.8999999999999992,1.6339662289159056
-1.9,-0.7999999999999993,1.333558178027281
-1.9,-0.6999999999999993,1.0329117265218986
-1.9,-0.5999999999999993,0.7318878393413899
-1.9,-0.49999999999999933,0.4302667655221302
-1.9,-0.39999999999999936,0.12770173933043577
-1.9,-0.2999999999999994,-0.17635306421269606
-1.9,-0.19999999999999937,-0.4827533940541294
-1.9,-0.09999999999999937,-0.7928326595087801
-1.9,6.38378239159465e-16,-1.1086489732424403
-1.9,0.10000000000000064,-1.4333340439585713
-1.9,0.20000000000000065,-1.771555516557298
-1.9,0.30000000000000066,-2.130074766201112
-1.9,0.4000000000000007,-2.5183399801734243
-1.9,0.5000000000000007,-2.949033122884863
-1.9,0.6000000000000006,-3.4385532728008688
-1.9,0.7000000000000006,-4.007545088285276
-1.9,0.8000000000000006,-4.681658106508515
-1.9,0.9000000000000006,-5.492648573038469
-1.9,1.0000000000000007,-6.479854201533961
-1.9,1.1,-7.691533037026995
-1.9,1.2000000000000002,-9.190302678601883
-1.9,1.3000000000000003,-11.05121394859574
-1.9,1.4000000000000004,-13.370454748990602
-1.9,1.5000000000000004,-16.268695836932498
-1.9,1.6000000000000005,-19.897479965046283
-1.9,1.7000000000000006,-24.44726287590741
-1.9,1.8000000000000007,-30.157528395001744
-1.9,1.9000000000000008,-37.329510765464015
-1.9,2.000000000000001,-46.34219558312127
-1.7999999999999998,-2,5.033998677843254
-1.7999999999999998,-1.9,4.733996092797595
-1.7999999999999998,-1.7999999999999998,4.433992015445442
-1.7999999999999998,-1.6999999999999997,4.133985535968945
-1.7999999999999998,-1.5999999999999996,3.8339752635847533
-1.7999999999999998,-1.4999999999999996,3.5339589829464355
-1.7999999999999998,-1.3999999999999995,3.2339331803157854
-1.7999999999999998,-1.2999999999999994,2.9338922869964117
-1.7999999999999998,-1.1999999999999993,2.6338274781022037
-1.7999999999999998,-1.0999999999999992,2.333724770006915
-1.7999999999999998,-0.9999999999999992,2.0335620043381195
-1.7999999999999998,-0.8999999999999992,1.7333040816743293
-1.7999999999999998,-0.7999999999999993,1.432895409428447
-1.7999999999999998,-0.6999999999999993,1.132247973687197
-1.7999999999999998,-0.5999999999999993,0.8312225280954958
-1.7999999999999998,-0.49999999999999933,0.5295989881799902
-1.7999999999999998,-0.39999999999999936,0.22703006297814415
-1.7999999999999998,-0.2999999999999994,-0.07703089626939194
-1.7999999999999998,-0.19999999999999937,-0.38344092323585377
-1.7999999999999998,-0.09999999999999937,-0.6935354114199025
-1.7999999999999998,6.38378239159465e-16,-1.0093754940355395
-1.7999999999999998,0.10000000000000064,-1.334097375844043
-1.7999999999999998,0.20000000000000065,-1.6723751750761526
-1.7999999999999998,0.30000000000000066,-2.030979157188543
-1.7999999999999998,0.4000000000000007,-2.4193689835824976
-1.7999999999999998,0.5000000000000007,-2.850240381225122
-1.7999999999999998,0.6000000000000006,-3.3400078106136273
-1.7999999999999998,0.7000000000000006,-3.9093323689235766
-1.7999999999999998,0.8000000000000006,-4.583881274905224
-1.7999999999999998,0.9000000000000006,-5.395431012762021
-1.7999999999999998,1.0000000000000007,-6.383344518625028
-1.7999999999999998,1.1,-7.595921027270261
-1.7999999999999998,1.2000000000000002,-9.095800427082791
-1.7999999999999998,1.3000000000000003,-10.95810525518943
-1.7999999999999998,1.4000000000000004,-13.279087691658003
-1.7999999999999998,1.5000000000000004,-16.179495174744467
-1.7999999999999998,1.6000000000000005,-19.81096020830792
-1.7999999999999998,1.7000000000000006,-24.36404074560907
-1.7999999999999998,1.8000000000000007,-30.078332318104668
-1.7999999999999998,1.9000000000000008,-37.25518338063235
-1.7999999999999998,2.000000000000001,-46.27368279960334
-1.6999999999999997,-2,5.133164999620983
-1.6999999999999997,-1.9,4.8331624217854
-1.6999999999999997,-1.7999999999999998,4.533158324425569
-1.6999999999999997,-1.6999999999999997,4.2331518326293756
-1.6999999999999997,-1.5999999999999996,3.9331415403811647
-1.6999999999999997,-1.4999999999999996,3.63312522846703
-1.6999999999999997,-1.3999999999999995,3.3330993762708667
-1.6999999999999997,-1.2999999999999994,3.0330584046218854
-1.6999999999999997,-1.1999999999999993,2.732993471204225
-1.6999999999999997,-1.0999999999999992,2.432890565523227
-1.6999999999999997,-0.9999999999999992,2.132727487150458
-1.6999999999999997,-0.8999999999999992,1.8324690689905236
-1.6999999999999997,-0.7999999999999993,1.5320596118210617
-1.6999999999999997,-0.6999999999999993,1.2314109327346732
-1.6999999999999997,-0.5999999999999993,0.9303835185262719
-1.6999999999999997,-0.49999999999999933,0.6287568633911154
-1.6999999999999997,-0.39999999999999936,0.3261830129348281
-1.6999999999999997,-0.2999999999999994,0.0221142787802102
-1.6999999999999997,-0.19999999999999937,-0.28430799820428015
-1.6999999999999997,-0.09999999999999937,-0.5944217146298724
-1.6999999999999997,6.38378239159465e-16,-0.9102918188890351
-1.6999999999999997,0.10000000000000064,-1.235060191771068
-1.6999999999999997,0.20000000000000065,-1.5734091211199486
-1.6999999999999997,0.30000000000000066,-1.93212008566054
-1.6999999999999997,0.4000000000000007,-2.320667205940416
-1.6999999999999997,0.5000000000000007,-2.7517635246183527
-1.6999999999999997,0.6000000000000006,-3.2418428219865807
-1.6999999999999997,0.7000000000000006,-3.8115867641584646
-1.6999999999999997,0.8000000000000006,-4.4866846072983435
-1.6999999999999997,0.9000000000000006,-5.298937947833206
-1.6999999999999997,1.0000000000000007,-6.287740886648676
-1.6999999999999997,1.1,-7.50144349632194
-1.6999999999999997,1.2000000000000002,-9.002712321968758
-1.6999999999999997,1.3000000000000003,-10.866757488101372
-1.6999999999999997,1.4000000000000004,-13.189907885090937
-1.6999999999999997,1.5000000000000004,-16.093000726359673
-1.6999999999999997,1.6000000000000005,-19.727770732240238
-1.6999999999999997,1.7000000000000006,-24.28488750688753
-1.6999999999999997,1.8000000000000007,-30.00406059677874
-1.6999999999999997,1.9000000000000008,-37.186741261323355
-1.6999999999999997,2.000000000000001,-46.21208670365429
-1.5999999999999996,-2,5.232113209519181
-1.5999999999999996,-1.9,4.93211062602348
-1.5999999999999996,-1.7999999999999998,4.632106518700106
-1.5999999999999996,-1.6999999999999997,4.332100011116315
-1.5999999999999996,-1.5999999999999996,4.032089694182514
-1.5999999999999996,-1.4999999999999996,3.7320733427281643
-1.5999999999999996,-1.3999999999999995,3.4320474278327273
-1.5999999999999996,-1.2999999999999994,3.1320063566195664
-1.5999999999999996,-1.1999999999999993,2.831941265763939
-1.5999999999999996,-1.0999999999999992,2.5318381105856886
-1.5999999999999996,-0.9999999999999992,2.231674636811801
-1.5999999999999996,-0.8999999999999992,1.931415592157524
-1.5999999999999996,-0.7999999999999993,1.6310051425509475
-1.5999999999999996,-0.6999999999999993,1.3303548911713377
-1.5999999999999996,-0.5999999999999993,1.0293249880174822
-1.5999999999999996,-0.49999999999999933,0.7276943951087004
-1.5999999999999996,-0.39999999999999936,0.4251143167720845
-1.5999999999999996,-0.2999999999999994,0.1210357515777114
-1.5999999999999996,-0.19999999999999937,-0.18540201168431675
-1.5999999999999996,-0.09999999999999937,-0.49554003677739183
-1.5999999999999996,6.38378239159465e-16,-0.8114480928653117
-1.5999999999999996,0.10000000000000064,-1.1362752314598208
-1.5999999999999996,0.20000000000000065,-1.4747140571202428
-1.5999999999999996,0.30000000000000066,-1.8335601984658283
-1.5999999999999996,0.4000000000000007,-2.2223060008122153
-1.5999999999999996,0.5000000000000007,-2.653686294959816
-1.5999999999999996,0.6000000000000006,-3.1441590916668782
-1.5999999999999996,0.7000000000000006,-3.7144317579081516
-1.5999999999999996,0.8000000000000006,-4.390220935847924
-1.5999999999999996,0.9000000000000006,-5.203359253953768
-1.5999999999999996,1.0000000000000007,-6.193279056461389
-1.5999999999999996,1.1,-7.408392812221333
-1.5999999999999996,1.2000000000000002,-8.911398351963156
-1.5999999999999996,1.3000000000000003,-10.777611725249809
-1.5999999999999996,1.4000000000000004,-13.103451636187472
-1.5999999999999996,1.5000000000000004,-16.009857508551427
-1.5999999999999996,1.6000000000000005,-19.648675617815062
-1.5999999999999996,1.7000000000000006,-24.21068930175835
-1.5999999999999996,1.8000000000000007,-29.93571028612699
-1.5999999999999996,1.9000000000000008,-37.12525697322762
-1.5999999999999996,2.000000000000001,-46.158482191096525
-1.4999999999999996,-2,5.330785508460073
-1.4999999999999996,-1.9,5.03078290695025
-1.4999999999999996,-1.7999999999999998,4.73077878723356
-1.4999999999999996,-1.6999999999999997,4.430772259781126
-1.4999999999999996,-1.5999999999999996,4.1307619110588485
-1.4999999999999996,-1.4999999999999996,3.8307455095284526
-1.4999999999999996,-1.3999999999999995,3.530719515339191
-1.4999999999999996,-1.2999999999999994,3.2306783183310235
-1.4999999999999996,-1.1999999999999993,2.9306130281701286
-1.4999999999999996,-1.0999999999999992,2.630509556429327
-1.4999999999999996,-0.9999999999999992,2.330345582908883
-1.4999999999999996,-0.8999999999999992,2.030085746114759
-1.4999999999999996,-0.7999999999999993,1.7296740394689973
-1.4999999999999996,-0.6999999999999993,1.429021798260104
-1.4999999999999996,-0.5999999999999993,1.1279887445493764
-1.4999999999999996,-0.49999999999999933,0.8263531661323885
-1.4999999999999996,-0.39999999999999936,0.523765205749834
-1.4999999999999996,-0.2999999999999994,0.21967419703637386
-1.4999999999999996,-0.19999999999999937,-0.08678316797583928
-1.4999999999999996,-0.09999999999999937,-0.39695195765217667
-1.4999999999999996,6.38378239159465e-16,-0.7129080421135922
-1.4999999999999996,0.10000000000000064,-1.0378095401349847
-1.4999999999999996,0.20000000000000065,-1.3763620943622035
-1.4999999999999996,0.30000000000000066,-1.7353791995263153
-1.4999999999999996,0.4000000000000007,-2.124376177542967
-1.4999999999999996,0.5000000000000007,-2.556115263507766
-1.4999999999999996,0.6000000000000006,-3.047084831730578
-1.4999999999999996,0.7000000000000006,-3.6180242853262286
-1.4999999999999996,0.8000000000000006,-4.294684153961245
-1.4999999999999996,0.9000000000000006,-5.108935150751174
-1.4999999999999996,1.0000000000000007,-6.100256272736426
-1.4999999999999996,1.1,-7.317135838099339
-1.4999999999999996,1.2000000000000002,-8.822307406441986
-1.4999999999999996,1.3000000000000003,-10.691213382407415
-1.4999999999999996,1.4000000000000004,-13.020374681327322
-1.4999999999999996,1.5000000000000004,-15.930842140947336
-1.4999999999999996,1.6000000000000005,-19.574575376553145
-1.4999999999999996,1.7000000000000006,-24.14245906558657
-1.4999999999999996,1.8000000000000007,-29.874370511024676
-1.4999999999999996,1.9000000000000008,-37.07182111227546
-1.4999999999999996,2.000000000000001,-46.11383326339147
-1.3999999999999995,-2,5.429108296261446
-1.3999999999999995,-1.9,5.129105684991869
-1.3999999999999995,-1.7999999999999998,4.829101549291259
-1.3999999999999995,-1.6999999999999997,4.529094996196293
-1.3999999999999995,-1.5999999999999996,4.229084607418206
-1.3999999999999995,-1.4999999999999996,3.9290681424317606
-1.3999999999999995,-1.3999999999999995,3.629042047664788
-1.3999999999999995,-1.2999999999999994,3.3290006912574364
-1.3999999999999995,-1.1999999999999993,3.0289351485003255
-1.3999999999999995,-1.0999999999999992,2.728831276369527
-1.3999999999999995,-0.9999999999999992,2.4286666684473803
-1.3999999999999995,-0.8999999999999992,2.128405826548863
-1.3999999999999995,-0.7999999999999993,1.8279925274037143
-1.3999999999999995,-0.6999999999999993,1.527337763730189
-1.3999999999999995,-0.5999999999999993,1.2263007165453148
-1.3999999999999995,-0.49999999999999933,0.9246588185692981
-1.3999999999999995,-0.39999999999999936,0.6220608683161496
-1.3999999999999995,-0.2999999999999994,0.31795408621378896
-1.3999999999999995,-0.19999999999999937,0.011471877909942214
-1.3999999999999995,-0.09999999999999937,-0.29873590351793755
-1.3999999999999995,6.38378239159465e-16,-0.6147528521814516
-1.3999999999999995,0.10000000000000064,-0.9397485663145436
-1.3999999999999995,0.20000000000000065,-1.278445183852099
-1.3999999999999995,0.30000000000000066,-1.6376787722149435
-1.3999999999999995,0.4000000000000007,-2.0269936302608285
-1.3999999999999995,0.5000000000000007,-2.459186446066811
-1.3999999999999995,0.6000000000000006,-2.950783593478979
-1.3999999999999995,0.7000000000000006,-3.5225642527575567
-1.3999999999999995,0.8000000000000006,-4.200320676619819
-1.3999999999999995,0.9000000000000006,-5.015969929005802
-1.3999999999999995,1.0000000000000007,-6.009047253046295
-1.3999999999999995,1.1,-7.228132101848925
-1.3999999999999995,1.2000000000000002,-8.735997064093741
-1.3999999999999995,1.3000000000000003,-10.608232303436766
-1.3999999999999995,1.4000000000000004,-12.941469976104827
-1.3999999999999995,1.5000000000000004,-15.856873727533259
-1.3999999999999995,1.6000000000000005,-19.506503389709344
-1.3999999999999995,1.7000000000000006,-24.081307157308775
-1.3999999999999995,1.8000000000000007,-29.82115191478721
-1.3999999999999995,1.9000000000000008,-37.02741352374534
-1.3999999999999995,2.000000000000001,-46.07879553998865
-1.2999999999999994,-2,5.526987662529293
-1.2999999999999994,-1.9,5.226985038009529
-1.2999999999999994,-1.7999999999999998,4.926980883395017
-1.2999999999999994,-1.6999999999999997,4.626974297010927
-1.2999999999999994,-1.5999999999999996,4.326963857402459
-1.2999999999999994,-1.4999999999999996,4.026947311824559
-1.2999999999999994,-1.3999999999999995,3.726921089284015
-1.2999999999999994,-1.2999999999999994,3.4268795304139674
-1.2999999999999994,-1.1999999999999993,3.126813666060504
-1.2999999999999994,-1.0999999999999992,2.826709286369693
-1.2999999999999994,-0.9999999999999992,2.5265438737079737
-1.2999999999999994,-0.8999999999999992,2.226281754520294
-1.2999999999999994,-0.7999999999999993,1.925866433081234
-1.2999999999999994,-0.6999999999999993,1.625208466337582
-1.2999999999999994,-0.5999999999999993,1.3241663477656194
-1.2999999999999994,-0.49999999999999933,1.0225164248296046
-1.2999999999999994,-0.39999999999999936,0.7199057878206409
-1.2999999999999994,-0.2999999999999994,0.4157789768422019
-1.2999999999999994,-0.19999999999999937,0.10926522544658966
-1.2999999999999994,-0.09999999999999937,-0.20099206099020728
-1.2999999999999994,6.38378239159465e-16,-0.5170862731881238
-1.2999999999999994,0.10000000000000064,-0.8422015650716492
-1.2999999999999994,0.20000000000000065,-1.1810809655744097
-1.2999999999999994,0.30000000000000066,-1.5405890897138577
-1.2999999999999994,0.4000000000000007,-1.930306787738904
-1.2999999999999994,0.5000000000000007,-2.3630740367521765
-1.2999999999999994,0.6000000000000006,-2.8554646442945466
-1.2999999999999994,0.7000000000000006,-3.4283070124479242
-1.2999999999999994,0.8000000000000006,-4.10744430305868
-1.2999999999999994,0.9000000000000006,-4.924849365041628
-1.2999999999999994,1.0000000000000007,-5.9201240719927055
-1.2999999999999994,1.1,-7.141955583978689
-1.2999999999999994,1.2000000000000002,-8.6531558976079
-1.2999999999999994,1.3000000000000003,-10.52948288674103
-1.2999999999999994,1.4000000000000004,-12.867680834159563
-1.2999999999999994,1.5000000000000004,-15.789012115911055
-1.2999999999999994,1.6000000000000005,-19.44559736713367
-1.2999999999999994,1.7000000000000006,-24.028369905694063
-1.2999999999999994,1.8000000000000007,-29.777054474916635
-1.2999999999999994,1.9000000000000008,-36.992699555068164
-1.2999999999999994,2.000000000000001,-46.05345641736423
-1.1999999999999993,-2,5.624303283331997
-1.1999999999999993,-1.9,5.324300643143228
-1.1999999999999993,-1.7999999999999998,5.024296462374987
-1.1999999999999993,-1.6999999999999997,4.72428983507459
-1.1999999999999993,-1.5999999999999996,4.42427933068633
-1.1999999999999993,-1.4999999999999996,4.124262682526496
-1.1999999999999993,-1.3999999999999995,3.8242362974393247
-1.1999999999999993,-1.2999999999999994,3.524194480065475
-1.1999999999999993,-1.1999999999999993,3.2241282081151725
-1.1999999999999993,-1.0999999999999992,2.9240231813017594
-1.1999999999999993,-0.9999999999999992,2.6238567433312956
-1.1999999999999993,-0.8999999999999992,2.3235929996138402
-1.1999999999999993,-0.7999999999999993,2.0231751037829064
-1.1999999999999993,-0.6999999999999993,1.722513060174147
-1.1999999999999993,-0.5999999999999993,1.4214644864646857
-1.1999999999999993,-0.49999999999999933,1.1198043507232998
-1.1999999999999993,-0.39999999999999936,0.8171775649427601
-1.1999999999999993,-0.2999999999999994,0.5130252645377189
-1.1999999999999993,-0.19999999999999937,0.20647137325163076
-1.1999999999999993,-0.09999999999999937,-0.10384891013198803
-1.1999999999999993,6.38378239159465e-16,-0.4200414203011751
-1.1999999999999993,0.10000000000000064,-0.7453088023644089
-1.1999999999999993,0.20000000000000065,-1.0844205861563283
-1.1999999999999993,0.30000000000000066,-1.444277525534145
-1.1999999999999993,0.4000000000000007,-1.8345065914079255
-1.1999999999999993,0.5000000000000007,-2.268002096216131
-1.1999999999999993,0.6000000000000006,-2.7613968702302225
-1.1999999999999993,0.7000000000000006,-3.335579832855007
-1.1999999999999993,0.8000000000000006,-4.016455577440329
-1.1999999999999993,0.9000000000000006,-4.836062835456463
-1.1999999999999993,1.0000000000000007,-5.834080597538693
-1.1999999999999993,1.1,-7.059319967675411
-1.1999999999999993,1.2000000000000002,-8.574626699245211
-1.1999999999999993,1.3000000000000003,-10.455940211336179
-1.1999999999999993,1.4000000000000004,-12.800101588332373
-1.1999999999999993,1.5000000000000004,-15.728430439370525
-1.1999999999999993,1.6000000000000005,-19.393026682371286
-1.1999999999999993,1.7000000000000006,-23.98467291286729
-1.1999999999999993,1.8000000000000007,-29.742755500711787
-1.1999999999999993,1.9000000000000008,-36.967759431406684
-1.1999999999999993,2.000000000000001,-46.037080466929964
-1.0999999999999992,-2,5.720900292085988
-1.0999999999999992,-1.9,5.420897630795066
-1.0999999999999992,-1.7999999999999998,5.120893417391151
-1.0999999999999992,-1.6999999999999997,4.820886738104956
-1.0999999999999992,-1.5999999999999996,4.520876151066756
-1.0999999999999992,-1.4999999999999996,4.220859371026705
-1.0999999999999992,-1.3999999999999995,3.9208327783310826
-1.0999999999999992,-1.2999999999999994,3.6207906328982125
-1.0999999999999992,-1.1999999999999993,3.3207238407867976
-1.0999999999999992,-1.0999999999999992,3.0206179877941906
-1.0999999999999992,-0.9999999999999992,2.720450239547819
-1.0999999999999992,-0.8999999999999992,2.4201844217858888
-1.0999999999999992,-0.7999999999999993,2.1197632400014084
-1.0999999999999992,-0.6999999999999993,1.819095992918411
-1.0999999999999992,-0.5999999999999993,1.5180391790572791
-1.0999999999999992,-0.49999999999999933,1.2163660030300505
-1.0999999999999992,-0.39999999999999936,0.9137186042586976
-1.0999999999999992,-0.2999999999999994,0.6095337698200973
-1.0999999999999992,-0.19999999999999937,0.3029286406305351
-1.0999999999999992,-0.09999999999999937,-0.007472025369351356
-1.0999999999999992,6.38378239159465e-16,-0.323789944545071
-1.0999999999999992,0.10000000000000064,-0.6492512938096671
-1.0999999999999992,0.20000000000000065,-0.9886592833001026
-1.0999999999999992,0.30000000000000066,-1.348960471519607
-1.0999999999999992,0.4000000000000007,-1.7398400311593443
-1.0999999999999992,0.5000000000000007,-2.1742603606207807
-1.0999999999999992,0.6000000000000006,-2.668927439169922
-1.0999999999999992,0.7000000000000006,-3.2448038132561514
-1.0999999999999992,0.8000000000000006,-3.927866930423068
-1.0999999999999992,0.9000000000000006,-4.750231369782059
-1.0999999999999992,1.0000000000000007,-5.751661728615587
-1.0999999999999992,1.1,-6.981106027918295
-1.0999999999999992,1.2000000000000002,-8.501426608283207
-1.0999999999999992,1.3000000000000003,-10.388743902432871
-1.0999999999999992,1.4000000000000004,-12.739951557104096
-1.0999999999999992,1.5000000000000004,-15.676340793771512
-1.0999999999999992,1.6000000000000005,-19.349849607134583
-1.0999999999999992,1.7000000000000006,-23.95090802845046
-1.0999999999999992,1.8000000000000007,-29.718324729698374
-1.0999999999999992,1.9000000000000008,-36.95182149762471
-1.0999999999999992,2.000000000000001,-46.0280164645668
-0.9999999999999992,-2,5.81657817785283
-0.9999999999999992,-1.9,5.516575471948184
-0.9999999999999992,-1.7999999999999998,5.216571231604624
-0.9999999999999992,-1.6999999999999997,4.916564484016753
-0.9999999999999992,-1.5999999999999996,4.616553790839702
-0.9999999999999992,-1.4999999999999996,4.3165368439037
-0.9999999999999992,-1.3999999999999995,4.016509986339654
-0.9999999999999992,-1.2999999999999994,3.7164674194218863
-0.9999999999999992,-1.1999999999999993,3.4163999583465503
-0.9999999999999992,-1.0999999999999992,3.1162930478871775
-0.9999999999999992,-0.9999999999999992,2.8161236227962436
-0.9999999999999992,-0.8999999999999992,2.51585514669809
-0.9999999999999992,-0.7999999999999993,2.2154297537603345
-0.9999999999999992,-0.6999999999999993,1.9147558367264126
-0.9999999999999992,-0.5999999999999993,1.613688462973567
-0.9999999999999992,-0.49999999999999933,1.3119985799570852
-0.9999999999999992,-0.39999999999999936,1.0093247727907244
-0.9999999999999992,-0.2999999999999994,0.7050982547110594
-0.9999999999999992,-0.19999999999999937,0.3984274941194817
-0.9999999999999992,-0.09999999999999937,0.0879238720050307
-0.9999999999999992,6.38378239159465e-16,-0.2285546131236522
-0.9999999999999992,0.10000000000000064,-0.5542641926605618
-0.9999999999999992,0.20000000000000065,-0.8940509711948081
-0.9999999999999992,0.30000000000000066,-1.254919718371309
-0.9999999999999992,0.4000000000000007,-1.6466288317984437
-0.9999999999999992,0.5000000000000007,-2.082226014776592
-0.9999999999999992,0.6000000000000006,-2.5785071765068195
-0.9999999999999992,0.7000000000000006,-3.1565230590126236
-0.9999999999999992,0.8000000000000006,-3.8423356080973283
-0.9999999999999992,0.9000000000000006,-4.668142276168713
-0.9999999999999992,1.0000000000000007,-5.673796588508191
-0.9999999999999992,1.1,-6.908387198861459
-0.9999999999999992,1.2000000000000002,-8.434755307627261
-0.9999999999999992,1.3000000000000003,-10.329173980267223
-0.9999999999999992,1.4000000000000004,-12.688498390337015
-0.9999999999999992,1.5000000000000004,-15.633843155694965
-0.9999999999999992,1.6000000000000005,-19.31677532979116
-0.9999999999999992,1.7000000000000006,-23.927129288366537
-0.9999999999999992,1.8000000000000007,-29.702941584266085
-0.9999999999999992,1.9000000000000008,-36.94316719801475
-0.9999999999999992,2.000000000000001,-46.023961156389134
-0.8999999999999992,-2,5.911075334937429
-0.8999999999999992,-1.9,5.61107261139847
-0.8999999999999992,-1.7999999999999998,5.311068302022193
-0.8999999999999992,-1.6999999999999997,5.011061469991934
-0.8999999999999992,-1.5999999999999996,4.711050640750757
-0.8999999999999992,-1.4999999999999996,4.411033477720785
-0.8999999999999992,-1.3999999999999995,4.111006276613696
-0.8999999999999992,-1.2999999999999994,3.8109631670975785
-0.8999999999999992,-1.1999999999999993,3.510894845795279
-0.8999999999999992,-1.0999999999999992,3.2107865699380453
-0.8999999999999992,-0.9999999999999992,2.9106149848324043
-0.8999999999999992,-0.8999999999999992,2.61034308630011
-0.8999999999999992,-0.7999999999999993,2.3099122726030314
-0.8999999999999992,-0.6999999999999993,2.009229767081605
-0.8999999999999992,-0.5999999999999993,1.708148798941625
-0.8999999999999992,-0.49999999999999933,1.4064374461188835
-0.8999999999999992,-0.39999999999999936,1.1037295980804394
-0.8999999999999992,-0.2999999999999994,0.7994494212681799
-0.8999999999999992,-0.19999999999999937,0.49269418833670775
-0.8999999999999992,-0.09999999999999937,0.1820580914993638
-0.8999999999999992,6.38378239159465e-16,-0.13462691806350768
-0.8999999999999992,0.10000000000000064,-0.4606555621504411
-0.8999999999999992,0.20000000000000065,-0.8009287463457627
-0.8999999999999992,0.30000000000000066,-1.162525133466644
-0.8999999999999992,0.4000000000000007,-1.5552957131365364
-0.8999999999999992,0.5000000000000007,-1.9923940729269012
-0.8999999999999992,0.6000000000000006,-2.490725628229209
-0.8999999999999992,0.7000000000000006,-3.0714447056886147
-0.8999999999999992,0.8000000000000006,-3.7607057346048864
-0.8999999999999992,0.9000000000000006,-4.590790401006355
-0.8999999999999992,1.0000000000000007,-5.601631928068217
-0.8999999999999992,1.1,-6.842443714127044
-0.8999999999999992,1.2000000000000002,-8.375973365581414
-0.8999999999999992,1.3000000000000003,-10.27857081196868
-0.8999999999999992,1.4000000000000004,-12.646895313401547
-0.8999999999999992,1.5000000000000004,-15.601666694687703
-0.8999999999999992,1.6000000000000005,-19.293833764744154
-0.8999999999999992,1.7000000000000006,-23.912448947322805
-0.8999999999999992,1.8000000000000007,-29.694798321931632
-0.8999999999999992,1.9000000000000008,-36.93941898561528
-0.8999999999999992,2.000000000000001,-46.02260421909415
-0.7999999999999993,-2,6.004047110221022
-0.7999999999999993,-1.9,5.704044344698515
-0.7999999999999993,-1.7999999999999998,5.404039965477712
-0.7999999999999993,-1.6999999999999997,5.104033020549653
-0.7999999999999993,-1.5999999999999996,4.804022014621881
-0.7999999999999993,-1.4999999999999996,4.504004571593011
-0.7999999999999993,-1.3999999999999995,4.203976926738096
-0.7999999999999993,-1.2999999999999994,3.903933113902282
-0.7999999999999993,-1.1999999999999993,3.6038636784141653
-0.7999999999999993,-1.0999999999999992,3.303753637479353
-0.7999999999999993,-0.9999999999999992,3.003579253152574
-0.7999999999999993,-0.8999999999999992,2.7033029196893206
-0.7999999999999993,-0.7999999999999993,2.4028650800729516
-0.7999999999999993,-0.6999999999999993,2.1021714491514456
-0.7999999999999993,-0.5999999999999993,1.8010728663818978
-0.7999999999999993,-0.49999999999999933,1.499333604694856
-0.7999999999999993,-0.39999999999999936,1.1965817520358235
-0.7999999999999993,-0.2999999999999994,0.8922320769181976
-0.7999999999999993,-0.19999999999999937,0.5853674537700689
-0.7999999999999993,-0.09999999999999937,0.2745598715216138
-0.7999999999999993,6.38378239159465e-16,-0.04239232292312923
-0.7999999999999993,0.10000000000000064,-0.36883338681473804
-0.7999999999999993,0.20000000000000065,-0.7097344415150983
-0.7999999999999993,0.30000000000000066,-1.0722681914747443
-0.7999999999999993,0.4000000000000007,-1.4664021405874879
-0.7999999999999993,0.5000000000000007,-1.9054206224998698
-0.7999999999999993,0.6000000000000006,-2.4063598559342343
-0.7999999999999993,0.7000000000000006,-2.990490631749235
-0.7999999999999993,0.8000000000000006,-3.6840610632418818
-0.7999999999999993,0.9000000000000006,-4.519422650300654
-0.7999999999999993,1.0000000000000007,-5.536555243283466
-0.7999999999999993,1.1,-6.784744232494528
-0.7999999999999993,1.2000000000000002,-8.326517014953238
-0.7999999999999993,1.3000000000000003,-10.238155446480906
-0.7999999999999993,1.4000000000000004,-12.615893018359174
-0.7999999999999993,1.5000000000000004,-15.579803203421625
-0.7999999999999993,1.6000000000000005,-19.28004310039955
-0.7999999999999993,1.7000000000000006,-23.904939815073245
-0.7999999999999993,1.8000000000000007,-29.69142221602994
-0.7999999999999993,1.9000000000000008,-36.93823193698835
-0.7999999999999993,2.000000000000001,-46.02229845854889
-0.6999999999999993,-2,6.09503357672467
-0.6999999999999993,-1.9,5.795030754610729
-0.6999999999999993,-1.7999999999999998,5.495026284320638
-0.6999999999999993,-1.6999999999999997,5.1950191920016335
-0.6999999999999993,-1.5999999999999996,4.895007955370515
-0.6999999999999993,-1.4999999999999996,4.594990146984005
-0.6999999999999993,-1.3999999999999995,4.294961922202973
-0.6999999999999993,-1.2999999999999994,3.994917190591221
-0.6999999999999993,-1.1999999999999993,3.6948462986643102
-0.6999999999999993,-1.0999999999999992,3.3947339491879878
-0.6999999999999993,-0.9999999999999992,3.0945559093817363
-0.6999999999999993,-0.8999999999999992,2.794273783031914
-0.6999999999999993,-0.7999999999999993,2.493826766179314
-0.6999999999999993,-0.6999999999999993,2.193118601151915
-0.6999999999999993,-0.5999999999999993,1.891997011145151
-0.6999999999999993,-0.49999999999999933,1.590221349708488
-0.6999999999999993,-0.39999999999999936,1.2874119773736559
-0.6999999999999993,-0.2999999999999994,0.9829715560949378
-0.6999999999999993,-0.19999999999999937,0.675964159084626
-0.6999999999999993,-0.09999999999999937,0.36493286449925394
-0.6999999999999993,6.38378239159465e-16,0.047632393153010454
-0.6999999999999993,0.10000000000000064,-0.27934559226434175
-0.6999999999999993,0.20000000000000065,-0.6210625025723236
-0.6999999999999993,0.30000000000000066,-0.9848107912823084
-0.6999999999999993,0.4000000000000007,-1.3807039266415506
-0.6999999999999993,0.5000000000000007,-1.8221854367868517
-0.6999999999999993,0.6000000000000006,-2.3264427496276796
-0.6999999999999993,0.7000000000000006,-2.914867938364276
-0.6999999999999993,0.8000000000000006,-3.613785879170349
-0.6999999999999993,0.9000000000000006,-4.455574108386156
-0.6999999999999993,1.0000000000000007,-5.480181978771342
-0.6999999999999993,1.1,-6.736852254150052
-0.6999999999999993,1.2000000000000002,-8.287692977909254
-0.6999999999999993,1.3000000000000003,-10.208698293640275
-0.6999999999999993,1.4000000000000004,-12.59542113561659
-0.6999999999999993,1.5000000000000004,-15.567135998570167
-0.6999999999999993,1.6000000000000005,-19.27331417871061
-0.6999999999999993,1.7000000000000006,-23.90200749469747
-0.6999999999999993,1.8000000000000007,-29.690430373172337
-0.6999999999999993,1.9000000000000008,-36.937988287983444
-0.6999999999999993,2.000000000000001,-46.02225833268652
-0.5999999999999993,-2,6.183410530158632
-0.5999999999999993,-1.9,5.883407726457552
-0.5999999999999993,-1.7999999999999998,5.583403034052764
-0.5999999999999993,-1.6999999999999997,5.283395755119826
-0.5999999999999993,-1.5999999999999996,4.983384213744909
-0.5999999999999993,-1.4999999999999996,4.683365921530834
-0.5999999999999993,-1.3999999999999995,4.383336930464593
-0.5999999999999993,-1.2999999999999994,4.083290985509877
-0.5999999999999993,-1.1999999999999993,3.7832181707894814
-0.5999999999999993,-1.0999999999999992,3.4831027755973123
-0.5999999999999993,-0.9999999999999992,3.1829199070015535
-0.5999999999999993,-0.8999999999999992,2.8826301312124736
-0.5999999999999993,-0.7999999999999993,2.5821709966939137
-0.5999999999999993,-0.6999999999999993,2.2814436414286963
-0.5999999999999993,-0.5999999999999993,1.980291673810256
-0.5999999999999993,-0.49999999999999933,1.6784679625864376
-0.5999999999999993,-0.39999999999999936,1.3755826736756809
-0.5999999999999993,-0.2999999999999994,1.0710225214879767
-0.5999999999999993,-0.19999999999999937,0.7638268299301737
-0.5999999999999993,-0.09999999999999937,0.45250071945681675
-0.5999999999999993,6.38378239159465e-16,0.13474181482343742
-0.5999999999999993,0.10000000000000064,-0.19294163003744913
-0.5999999999999993,0.20000000000000065,-0.5357275244513316
-0.5999999999999993,0.30000000000000066,-0.9010605774893791
-0.5999999999999993,0.4000000000000007,-1.2992353037772901
-0.5999999999999993,0.5000000000000007,-1.7438839798360533
-0.5999999999999993,0.6000000000000006,-2.2523578877423973
-0.5999999999999993,0.7000000000000006,-2.8461543636101228
-0.5999999999999993,0.8000000000000006,-3.5516210700127737
-0.5999999999999993,0.9000000000000006,-4.401063034446363
-0.5999999999999993,1.0000000000000007,-5.434249793051955
-0.5999999999999993,1.1,-6.700180373951931
-0.5999999999999993,1.2000000000000002,-8.260280940025392
-0.5999999999999993,1.3000000000000003,-10.190024038345658
-0.5999999999999993,1.4000000000000004,-12.584164267900743
-0.5999999999999993,1.5000000000000004,-15.561353475912798
-0.5999999999999993,1.6000000000000005,-19.27089838647355
-0.5999999999999993,1.7000000000000006,-23.90123189630516
-0.5999999999999993,1.8000000000000007,-29.690251602723563
-0.5999999999999993,1.9000000000000008,-36.937961037310345
-0.5999999999999993,2.000000000000001,-46.022255848211536
-0.49999999999999933,-2,6.268311358780185
-0.49999999999999933,-1.9,5.968308356499412
-0.49999999999999933,-1.7999999999999998,5.668303606595156
-0.49999999999999933,-1.6999999999999997,5.368296060595634
-0.49999999999999933,-1.5999999999999996,5.0682841107295955
-0.49999999999999933,-1.4999999999999996,4.768265171756827
-0.49999999999999933,-1.3999999999999995,4.468235156022028
-0.49999999999999933,-1.2999999999999994,4.168187585731304
-0.49999999999999933,-1.1999999999999993,3.86811219537281
-0.49999999999999933,-1.0999999999999992,3.567992718413025
-0.49999999999999933,-0.9999999999999992,3.2678033820730925
-0.49999999999999933,-0.8999999999999992,2.9675033591389095
-0.49999999999999933,-0.7999999999999993,2.6670279914246735
-0.49999999999999933,-0.6999999999999993,2.3662749324356445
-0.49999999999999933,-0.5999999999999993,2.0650822812571814
-0.49999999999999933,-0.49999999999999933,1.763194232171289
-0.49999999999999933,-0.39999999999999936,1.4602073193662557
-0.49999999999999933,-0.2999999999999994,1.155486965262155
-0.49999999999999933,-0.19999999999999937,0.8480395127283795
-0.49999999999999933,-0.09999999999999937,0.5363196752245323
-0.49999999999999933,6.38378239159465e-16,0.21794961928660392
-0.49999999999999933,0.10000000000000064,-0.11067170790899833
-0.49999999999999933,0.20000000000000065,-0.45487278725840113
-0.49999999999999933,0.30000000000000066,-0.822290680488389
-0.49999999999999933,0.4000000000000007,-1.2234394580059786
-0.49999999999999933,0.5000000000000007,-1.6721630605112914
-0.49999999999999933,0.6000000000000006,-2.1859653332206825
-0.49999999999999933,0.7000000000000006,-2.7863861150654947
-0.49999999999999933,0.8000000000000006,-3.499670896959002
-0.49999999999999933,0.9000000000000006,-4.357863070763737
-0.49999999999999933,1.0000000000000007,-5.400308038253378
-0.49999999999999933,1.1,-6.675485755371057
-0.49999999999999933,1.2000000000000002,-8.243921429684354
-0.49999999999999933,1.3000000000000003,-10.180515521167896
-0.49999999999999933,1.4000000000000004,-12.579502029039059
-0.49999999999999933,1.5000000000000004,-15.559515951367043
-0.49999999999999933,1.6000000000000005,-19.270349265153044
-0.49999999999999933,1.7000000000000006,-23.90111590650807
-0.49999999999999933,1.8000000000000007,-29.69023569706821
-0.49999999999999933,1.9000000000000008,-36.93795976212577
-0.49999999999999933,2.000000000000001,-46.0222557957895
-0.39999999999999936,-2,6.348494440331688
-0.39999999999999936,-1.9,6.04849129292883
-0.39999999999999936,-1.7999999999999998,5.74848631441954
-0.39999999999999936,-1.6999999999999997,5.448478420643848
-0.39999999999999936,-1.5999999999999996,5.148465912885526
-0.39999999999999936,-1.4999999999999996,4.848446089754716
-0.39999999999999936,-1.3999999999999995,4.54841467201209
-0.39999999999999936,-1.2999999999999994,4.248364881202973
-0.39999999999999936,-1.1999999999999993,3.9482859716438514
-0.39999999999999936,-1.0999999999999992,3.6481609179781653
-0.39999999999999936,-0.9999999999999992,3.347962745305532
-0.39999999999999936,-0.8999999999999992,3.047648723152667
-0.39999999999999936,-0.7999999999999993,2.7471511832935422
-0.39999999999999936,-0.6999999999999993,2.446363015835293
-0.39999999999999936,-0.5999999999999993,2.1451148077259328
-0.39999999999999936,-0.49999999999999933,1.8431389230909845
-0.39999999999999936,-0.39999999999999936,1.5400133333972081
-0.39999999999999936,-0.2999999999999994,1.235074536296875
-0.39999999999999936,-0.19999999999999937,0.9272841977622739
-0.39999999999999936,-0.09999999999999937,0.6150291097227978
-0.39999999999999936,6.38378239159465e-16,0.2958306265734175
-0.39999999999999936,0.10000000000000064,-0.03405634313476315
-0.39999999999999936,0.20000000000000065,-0.38015423089444955
-0.39999999999999936,0.30000000000000066,-0.7503381894385975
-0.39999999999999936,0.4000000000000007,-1.15537475673253
-0.39999999999999936,0.5000000000000007,-1.6093144980117955
-0.39999999999999936,0.6000000000000006,-2.129742177635312
-0.39999999999999936,0.7000000000000006,-2.738081846574402
-0.39999999999999936,0.8000000000000006,-3.4602323864256093
-0.39999999999999936,0.9000000000000006,-4.327673818254498
-0.39999999999999936,1.0000000000000007,-5.379031943639491
-0.39999999999999936,1.1,-6.662071732751242
-0.39999999999999936,1.2000000000000002,-8.236524747901532
-0.39999999999999936,1.3000000000000003,-10.177122793725735
-0.39999999999999936,1.4000000000000004,-12.578271179764398
-0.39999999999999936,1.5000000000000004,-15.559183578898582
-0.39999999999999936,1.6000000000000005,-19.270287178148063
-0.39999999999999936,1.7000000000000006,-23.90110857016744
-0.39999999999999936,1.8000000000000007,-29.690235206454986
-0.39999999999999936,1.9000000000000008,-36.93795974599133
-0.39999999999999936,2.000000000000001,-46.02225579557129
-0.2999999999999994,-2,6.42209781691195
-0.2999999999999994,-1.9,6.122094478398614
-0.2999999999999994,-1.7999999999999998,5.822089187554467
-0.2999999999999994,-1.6999999999999997,5.522080799961955
-0.2999999999999994,-1.5999999999999996,5.222067496613094
-0.2999999999999994,-1.4999999999999996,4.92204644318165
-0.2999999999999994,-1.3999999999999995,4.622013057684108
-0.2999999999999994,-1.2999999999999994,4.321960146920952
-0.2999999999999994,-1.1999999999999993,4.021876293595993
-0.2999999999999994,-1.0999999999999992,3.7217434064086894
-0.2999999999999994,-0.9999999999999992,3.421532819747262
-0.2999999999999994,-0.8999999999999992,3.121199134421131
-0.2999999999999994,-0.7999999999999993,2.8206704547398447
-0.2999999999999994,-0.6999999999999993,2.519832991110796
-0.2999999999999994,-0.5999999999999993,2.2185068024177808
-0.2999999999999994,-0.49999999999999933,1.9164076888766644
-0.2999999999999994,-0.39999999999999936,1.6130877173549223
-0.2999999999999994,-0.2999999999999994,1.3078431334048641
-0.2999999999999994,-0.19999999999999937,0.9995738183932843
-0.2999999999999994,-0.09999999999999937,0.6865734943236436
-0.2999999999999994,6.38378239159465e-16,0.36622747600817435
-0.2999999999999994,0.10000000000000064,0.03460115028051157
-0.2999999999999994,0.20000000000000065,-0.3140723506794197
-0.2999999999999994,0.30000000000000066,-0.6879456364090514
-0.2999999999999994,0.4000000000000007,-1.0980346972974258
-0.2999999999999994,0.5000000000000007,-1.558508932116556
-0.2999999999999994,0.6000000000000006,-2.086827322890979
-0.2999999999999994,0.7000000000000006,-2.7039753766842662
-0.2999999999999994,0.8000000000000006,-3.435128993943065
-0.2999999999999994,0.9000000000000006,-4.310898990972234
-0.2999999999999994,1.0000000000000007,-5.369115838607513
-0.2999999999999994,1.1,-6.657091000508908
-0.2999999999999994,1.2000000000000002,-8.234457194575274
-0.2999999999999994,1.3000000000000003,-10.176459269380251
-0.2999999999999994,1.4000000000000004,-12.578116784355926
-0.2999999999999994,1.5000000000000004,-15.559159487592366
-0.2999999999999994,1.6000000000000005,-19.27028489011632
-0.2999999999999994,1.7000000000000006,-23.901108453119345
-0.2999999999999994,1.8000000000000007,-29.690235203694293
-0.2999999999999994,1.9000000000000008,-36.9379597459667
-0.2999999999999994,2.000000000000001,-46.02225579557122
-0.19999999999999937,-2,6.4861257629825735
-0.19999999999999937,-1.9,6.186122126922165
-0.19999999999999937,-1.7999999999999998,5.886116381461889
-0.19999999999999937,-1.6999999999999997,5.586107271335898
-0.19999999999999937,-1.5999999999999996,5.286092832143026
-0.19999999999999937,-1.4999999999999996,4.986069945578826
-0.19999999999999937,-1.3999999999999995,4.686033677211166
-0.19999999999999937,-1.2999999999999994,4.3859762005513
-0.19999999999999937,-1.1999999999999993,4.085885108098288
-0.19999999999999937,-1.0999999999999992,3.7857407502531504
-0.19999999999999937,-0.9999999999999992,3.4855119937535277
-0.19999999999999937,-0.8999999999999992,3.185149529298942
-0.19999999999999937,-0.7999999999999993,2.884575278367156
-0.19999999999999937,-0.6999999999999993,2.5836657126485743
-0.19999999999999937,-0.5999999999999993,2.282225541745722
-0.19999999999999937,-0.49999999999999933,1.9799465188620227
-0.19999999999999937,-0.39999999999999936,1.676343246364071
-0.19999999999999937,-0.2999999999999994,1.3706542180373895
-0.19999999999999937,-0.19999999999999937,1.061691745194329
-0.19999999999999937,-0.09999999999999937,0.747620236356085
-0.19999999999999937,6.38378239159465e-16,0.42564206206776556
-0.19999999999999937,0.10000000000000064,0.09158151555249229
-0.19999999999999937,0.20000000000000065,-0.26060961129210963
-0.19999999999999937,0.30000000000000066,-0.6393433664775626
-0.19999999999999937,0.4000000000000007,-1.055753332490202
-0.19999999999999937,0.5000000000000007,-1.5238339075775775
-0.19999999999999937,0.6000000000000006,-2.0604812618214456
-0.19999999999999937,0.7000000000000006,-2.6857952330878185
-0.19999999999999937,0.8000000000000006,-3.423997413869935
-0.19999999999999937,0.9000000000000006,-4.305019135373253
-0.19999999999999937,1.0000000000000007,-5.366529416328975
-0.19999999999999937,1.1,-6.656194534818354
-0.19999999999999937,1.2000000000000002,-8.234219710166542
-0.19999999999999937,1.3000000000000003,-10.176415428770676
-0.19999999999999937,1.4000000000000004,-12.578111619081236
-0.19999999999999937,1.5000000000000004,-15.559159140138505
-0.19999999999999937,1.6000000000000005,-19.27028487853823
-0.19999999999999937,1.7000000000000006,-23.901108452959754
-0.19999999999999937,1.8000000000000007,-29.690235203693568
-0.19999999999999937,1.9000000000000008,-36.9379597459667
-0.19999999999999937,2.000000000000001,-46.02225579557122
-0.09999999999999937,-2,6.535155183566778
-0.09999999999999937,-1.9,6.2351510493685645
-0.09999999999999937,-1.7999999999999998,5.935144583584723
-0.09999999999999937,-1.6999999999999997,5.635134354015637
-0.09999999999999937,-1.5999999999999996,5.335118116204981
-0.09999999999999937,-1.4999999999999996,5.035092382615855
-0.09999999999999937,-1.3999999999999995,4.735051599054946
-0.09999999999999937,-1.2999999999999994,4.434986965899078
-0.09999999999999937,-1.1999999999999993,4.134884537010654
-0.09999999999999937,-1.0999999999999992,3.8347222198659576
-0.09999999999999937,-0.9999999999999992,3.5344650208897597
-0.09999999999999937,-0.8999999999999992,3.2340575281750565
-0.09999999999999937,-0.7999999999999993,2.933412047031099
-0.09999999999999937,-0.6999999999999993,2.632389907770831
-0.09999999999999937,-0.5999999999999993,2.330772129852507
-0.09999999999999937,-0.49999999999999933,2.0282136366210386
-0.09999999999999937,-0.39999999999999936,1.7241724411355632
-0.09999999999999937,-0.2999999999999994,1.4178016814257435
-0.09999999999999937,-0.19999999999999937,1.1077887509408384
-0.09999999999999937,-0.09999999999999937,0.792123989102136
-0.09999999999999937,6.38378239159465e-16,0.46778710294352355
-0.09999999999999937,0.10000000000000064,0.13035829387078496
-0.09999999999999937,0.20000000000000065,-0.22639818679677085
-0.09999999999999937,0.30000000000000066,-0.6108876514818652
-0.09999999999999937,0.4000000000000007,-1.0338928410960175
-0.09999999999999937,0.5000000000000007,-1.5086790598189792
-0.09999999999999937,0.6000000000000006,-2.051237566856781
-0.09999999999999937,0.7000000000000006,-2.680969959530574
-0.09999999999999937,0.8000000000000006,-3.421908677748445
-0.09999999999999937,0.9000000000000006,-4.304297514273615
-0.09999999999999937,1.0000000000000007,-5.366340031885935
-0.09999999999999937,1.1,-6.65615986053194
-0.09999999999999937,1.2000000000000002,-8.23421544328433
-0.09999999999999937,1.3000000000000003,-10.176415125103622
-0.09999999999999937,1.4000000000000004,-12.578111608222414
-0.09999999999999937,1.5000000000000004,-15.559159139975119
-0.09999999999999937,1.6000000000000005,-19.270284878537403
-0.09999999999999937,1.7000000000000006,-23.901108452959754
-0.09999999999999937,1.8000000000000007,-29.69023520369357
-0.09999999999999937,1.9000000000000008,-36.9379597459667
-0.09999999999999937,2.000000000000001,-46.02225579557122
0,-2,6.557037934569139
0,-1.9,6.257033052616163
0,-1.7999999999999998,5.9570253205166805
0,-1.6999999999999997,5.657013055178398
0,-1.5999999999999996,5.35699362573545
0,-1.4999999999999996,5.056962838429835
0,-1.3999999999999995,4.756914058676013
0,-1.2999999999999994,4.456836782862279
0,-1.1999999999999993,4.1567143905682675
0,-1.0999999999999992,3.856520601757021
0,-0.9999999999999992,3.5562139054282262
0,-0.8999999999999992,3.2557288343971744
0,-0.7999999999999993,2.9549623462162833
0,-0.6999999999999993,2.6537527311706204
0,-0.5999999999999993,2.351847197755806
0,-0.49999999999999933,2.0488527174887934
0,-0.39999999999999936,1.744162455701141
0,-0.2999999999999994,1.4368481822966073
0,-0.19999999999999937,1.1255068536088528
0,-0.09999999999999937,0.8080504181016315
0,6.38378239159465e-16,0.4814292509636268
0,0.10000000000000064,0.1412957677477726
0,0.20000000000000065,-0.21837203258375895
0,0.30000000000000066,-0.6056393152607304
0,0.4000000000000007,-1.0309280992778878
0,0.5000000000000007,-1.5072826208112806
0,0.6000000000000006,-2.050711175821702
0,0.7000000000000006,-2.680818787316063
0,0.8000000000000006,-3.421877560042908
0,0.9000000000000006,-4.304293263279923
0,1.0000000000000007,-5.366339677750554
0,1.1000000000000008,-6.656159845505218
0,1.2000000000000008,-8.234215442336648
0,1.300000000000001,-10.176415124443714
0,1.400000000000001,-12.57811160757184
0,1.500000000000001,-15.559159139327456
0,1.6000000000000012,-19.270284877858863
0,1.7000000000000013,-23.901108452107856
0,1.8000000000000014,-29.690235202057732
0,1.9000000000000015,-36.93795974057398
0,2.0000000000000013,-46.02225579576115

